A Diagrammatic Category for the Representation Theory of U_q(sl_n)

This thesis provides a partial answer to a question posed by Greg Kuperberg in q-alg/9712003 and again by Justin Roberts as problem 12.18 in "Problems on invariants of knots and 3-manifolds", math.GT/0406190, essentially: "Can one describe the category of representations of the quantum group U_q(sl_n) (thought of as a spherical category) via generators and relations?" For each n \geq 0, I define a certain tensor category of trivalent graphs, modulo isotopy, and construct a functor from this category onto (a full subcategory of) the category of representations of the quantum group U_q(sl_n). One would like to describe completely the kernel of this functor, by providing generators. The resulting quotient of the diagrammatic category would then be a category equivalent to the representation category of U_q(sl_n). I make significant progress towards this, describing certain generators of the kernel, and some obstructions to further elements. It remains a conjecture that these relations generate the kernel. My results extend those of q-alg/9712003, MR1659228, math.QA/0310143 and math.GT/0506403. The argument is essentially by constructing a diagrammatic version of the forgetful functor coming from the inclusion of U_q(sl_{n-1}) in U_q(sl_n}. We know this functor is faithful, so a diagram is in the kernel for n exactly if its image under the diagrammatic forgetful functor is in the kernel for n-1. This allows us to perform inductive calculations, both establishing families of elements of the kernel, and finding obstructions.

==> code/SS-identity.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[      5911,        170]*)
(*NotebookOutlinePosition[     89479,       3000]*)
(*  CellTagsIndexPosition[     89435,       2996]*)
(*WindowFrame->Normal*)



Notebook[{
Cell["You'll need to modify this line:", "Text"],

Cell[BoxData[
    \(\(SetDirectory["\<c:/scott/work/math/thesis/code/\>"];\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(<< qZeil.m\)], "Input"],

Cell["\<\
q-Zeilberger Package by Axel Riese \[LongDash] \[Copyright] RISC Linz \
\[LongDash] V 2.42 (02/18/05)\
\>", "Print",
  CellFrame->0.5,
  FontColor->GrayLevel[0],
  Background->RGBColor[0.796887, 0.789075, 0.871107]]
}, Open  ]],

Cell[BoxData[
    \(\(Off[General::spell1];\)\)], "Input"],

Cell[BoxData[
    \(<< Utilities`Notation`\)], "Input"],

Cell[BoxData[{
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(a\_sum\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}], "\n", 
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(b\_sum\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}], "\n", 
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(a\_min\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}], "\n", 
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(b\_max\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}]}], "Input"],

Cell[TextData[{
  "See the note in my thesis about qBinomial conventions; here \
qSymmetricBinomial is the qBinomial I've been using. (Note there's also an \
implicit change of variable here, ",
  Cell[BoxData[
      \(TraditionalForm\`q\^2 \[Rule] q\)]],
  ".)"
}], "Text"],

Cell[BoxData[
    \(qSymmetricBinomial[n_, k_, q_] := \(q\^\(\(k\^2 - n\ k\)\/2\)\) 
        qBinomial[n, k, q]\)], "Input"],

Cell[TextData[{
  "Here I've replaced ",
  Cell[BoxData[
      \(TraditionalForm\`l\)]],
  " with ",
  Cell[BoxData[
      \(TraditionalForm\`l + b\_sum\)]],
  ", and written ",
  Cell[BoxData[
      \(TraditionalForm\`X = n + a\_sum - b\_sum\)]],
  "."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(qZeil[\(\((\(-1\))\)\^\(m + l + X\)\) 
        qSymmetricBinomial[m + l - 1, m + l - X, q] 
        qSymmetricBinomial[X, M + l, q], {l, m + b\_sum, n + a\_min}, 
      n, {0, \[Infinity]}, {X, b\_sum, a\_min, m, M}]\)], "Input"],

Cell[BoxData[
    \({\[Sum]\+\(l = b\_sum + m\)\%\(a\_min + n\)\((\(-1\))\)\^\(l + m + X\)\ \
q\^\(l\/2 + l\^2\/2 + m\/2 + l\ M + M\^2\/2 - X\/2 - l\ X - \(m\ X\)\/2 - \(M\
\ X\)\/2 + X\^2\/2\)\ qBinomial[\(-1\) + l + m, l + m - X, q]\ qBinomial[X, 
              l + M, q] \[Equal] \(-\(\(\((\(-1\))\)\^\(b\_sum + X\)\ \
q\^\(\(-\(b\_sum\/2\)\) + b\_sum\%2\/2 + b\_sum\ m + m\^2\/2 + b\_sum\ M + m\ \
M + M\^2\/2 + X\/2 - b\_sum\ X - \(3\ m\ X\)\/2 - \(M\ X\)\/2 + X\^2\/2\)\ \
qPochhammer[q, q, \(-1\) + b\_sum + 2\ m]\)\/\(\((q\^m - q\^M)\)\ qPochhammer[
                    q, q, \(-1\) + b\_sum + m + M]\ qPochhammer[q, 
                    q, \(-1\) + b\_sum + 2\ m - X]\ qPochhammer[q, 
                    q, \(-b\_sum\) - m - M + 
                      X]\)\)\) - \(\((\(-1\))\)\^\(a\_min + m + n + X\)\ \
q\^\(a\_min\/2 + a\_min\%2\/2 + m\/2 + M + a\_min\ M + M\^2\/2 + n\/2 + \
a\_min\ n + M\ n + n\^2\/2 - X\/2 - a\_min\ X - \(m\ X\)\/2 - \(M\ X\)\/2 - n\
\ X + X\^2\/2\)\ qPochhammer[q, q, a\_min + m + n]\)\/\(\((q\^m - q\^M)\)\ \
qPochhammer[q, q, a\_min + M + n]\ qPochhammer[q, q, a\_min + m + n - X]\ \
qPochhammer[q, q, \(-1\) - a\_min - M - n + X]\), {m - M \[NotEqual] 0, 
        X \[NotEqual] 0}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(qZeil[\(\((\(-1\))\)\^\(m + l + X\)\) 
        qSymmetricBinomial[m + l - 1, m + l - X, q] 
        qSymmetricBinomial[X, m + l, q], {l, m + b\_sum, n + a\_min}, 
      n, {0, \[Infinity]}, {X, b\_sum, a\_min, m}]\)], "Input"],

Cell[BoxData[
    \(SUM[
        n] \[Equal] \(\((\(-1\))\)\^\(a\_min + m + n + X\)\ q\^\(a\_min\/2 + \
a\_min\%2\/2 + m\/2 + a\_min\ m + m\^2\/2 + n\/2 + a\_min\ n + m\ n + n\^2\/2 \
- X\/2 - a\_min\ X - m\ X - n\ X + X\^2\/2\)\ \((\(-1\) + \
q\^X)\)\)\/\(\((\(-1\) + q\^\(a\_min + m + n\))\)\ qPochhammer[q, q, a\_min + \
m + n - X]\ qPochhammer[q, q, \(-a\_min\) - m - n + X]\) + 
        SUM[\(-1\) + n]\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.2 for Microsoft Windows",
ScreenRectangle->{{0, 1280}, {0, 713}},
WindowSize->{1272, 679},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Visible->True,
ShowSelection->True,
InputAliases->{"intt"->RowBox[ {"\[Integral]", 
        RowBox[ {"\[SelectionPlaceholder]", 
          RowBox[ {"\[DifferentialD]", "\[Placeholder]"}]}]}], 
    "dintt"->RowBox[ {
        SubsuperscriptBox[ 
        "\[Integral]", "\[SelectionPlaceholder]", "\[Placeholder]"], 
        RowBox[ {"\[Placeholder]", 
          RowBox[ {"\[DifferentialD]", "\[Placeholder]"}]}]}], 
    "sumt"->RowBox[ {
        UnderoverscriptBox[ "\[Sum]", 
          RowBox[ {"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
          "\[Placeholder]"], "\[Placeholder]"}], "prodt"->RowBox[ {
        UnderoverscriptBox[ "\[Product]", 
          RowBox[ {"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
          "\[Placeholder]"], "\[Placeholder]"}], "dt"->RowBox[ {
        SubscriptBox[ "\[PartialD]", "\[Placeholder]"], " ", 
        "\[SelectionPlaceholder]"}], "notation"->RowBox[ {"Notation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], " ", "\[DoubleLongLeftRightArrow]", " ",
           
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "notation>"->RowBox[ {"Notation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], " ", "\[DoubleLongRightArrow]", " ", 
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "notation<"->RowBox[ {"Notation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], " ", "\[DoubleLongLeftArrow]", " ", 
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "symb"->RowBox[ {"Symbolize", "[", 
        TagBox[ 
        "\[Placeholder]", NotationBoxTag, TagStyle -> 
          "NotationTemplateStyle"], "]"}], 
    "infixnotation"->RowBox[ {"InfixNotation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], ",", "\[Placeholder]"}], "]"}], 
    "addia"->RowBox[ {"AddInputAlias", "[", 
        RowBox[ {"\"\[Placeholder]\"", "\[Rule]", 
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "pattwraper"->TagBox[ 
      "\[Placeholder]", NotationPatternTag, TagStyle -> 
        "NotationPatternWrapperStyle"], 
    "madeboxeswraper"->TagBox[ 
      "\[Placeholder]", NotationMadeBoxesTag, TagStyle -> 
        "NotationMadeBoxesWrapperStyle"]},
StyleDefinitions -> Notebook[{
  
  Cell[CellGroupData[{
  Cell["Style Definitions", "Title"],
  
  Cell["\<\
Modify the definitions below to change the default appearance of all cells in \
a given style.  Make modifications to any definition using commands in the \
Format menu.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell["Style Environment Names", "Section"],
  
  Cell[StyleData[All, "Working"],
    PageWidth->WindowWidth,
    CellBracketOptions->{"Color"->RGBColor[0.269993, 0.308507, 0.6]},
    CellLabelMargins->{{12, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->9],
  
  Cell[StyleData[All, "Presentation"],
    PageWidth->WindowWidth,
    CellLabelMargins->{{24, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->12],
  
  Cell[StyleData[All, "Condensed"],
    PageWidth->WindowWidth,
    CellLabelMargins->{{8, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->8],
  
  Cell[StyleData[All, "SlideShow"],
    PageWidth->WindowWidth,
    ScrollingOptions->{"PagewiseDisplay"->True,
    "VerticalScrollRange"->Fit},
    ShowCellBracket->False,
    ScriptMinSize->9],
  
  Cell[StyleData[All, "Printout"],
    PageWidth->PaperWidth,
    CellLabelMargins->{{2, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->5,
    PrivateFontOptions->{"FontType"->"Outline"}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Notebook Options", "Section"],
  
  Cell["\<\
The options defined for the style below will be used at the Notebook level.\
\>", "Text"],
  
  Cell[StyleData["Notebook"],
    PageHeaders->{{Cell[ 
            TextData[ {
              CounterBox[ "Page"]}], "PageNumber"], None, Cell[ 
            TextData[ {
              ValueBox[ "FileName"]}], "Header"]}, {Cell[ 
            TextData[ {
              ValueBox[ "FileName"]}], "Header"], None, Cell[ 
            TextData[ {
              CounterBox[ "Page"]}], "PageNumber"]}},
    CellFrameLabelMargins->6,
    StyleMenuListing->None]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Headings", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Title"],
    CellMargins->{{27, Inherited}, {10, 30}},
    CellGroupingRules->{"TitleGrouping", 0},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LineSpacing->{1, 11},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Title",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}, {
        "Subtitle", 0}, {"Subsubtitle", 0}},
    FontFamily->"Helvetica",
    FontSize->36,
    FontWeight->"Bold"],
  
  Cell[StyleData["Title", "Presentation"],
    CellMargins->{{27, 10}, {10, 30}},
    LineSpacing->{1, 0},
    FontSize->44],
  
  Cell[StyleData["Title", "Condensed"],
    CellMargins->{{8, 10}, {4, 8}},
    FontSize->20],
  
  Cell[StyleData["Title", "SlideShow"]],
  
  Cell[StyleData["Title", "Printout"],
    CellMargins->{{2, 10}, {12, 30}},
    FontSize->24]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subtitle"],
    CellMargins->{{27, Inherited}, {20, 2}},
    CellGroupingRules->{"TitleGrouping", 10},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", 
                BoxMargins -> {{-.074999999999999997, -.085000000000000006}, {
                0, 0}}, BoxBaselineShift -> .5], "X"}]], "mma"->"Mathematica",
         "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subtitle",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}, {
        "Subsubtitle", 0}},
    FontFamily->"Helvetica",
    FontSize->24],
  
  Cell[StyleData["Subtitle", "Presentation"],
    CellMargins->{{27, 10}, {20, 2}},
    LineSpacing->{1, 0},
    FontSize->36],
  
  Cell[StyleData["Subtitle", "Condensed"],
    CellMargins->{{8, 10}, {4, 4}},
    FontSize->14],
  
  Cell[StyleData["Subtitle", "SlideShow"]],
  
  Cell[StyleData["Subtitle", "Printout"],
    CellMargins->{{2, 10}, {12, 8}},
    FontSize->18]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsubtitle"],
    CellMargins->{{27, Inherited}, {8, 2}},
    CellGroupingRules->{"TitleGrouping", 20},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsubtitle",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}},
    FontFamily->"Helvetica",
    FontSize->16],
  
  Cell[StyleData["Subsubtitle", "Presentation"],
    CellMargins->{{24, 10}, {20, 20}},
    LineSpacing->{1, 0},
    FontSize->24],
  
  Cell[StyleData["Subsubtitle", "Condensed"],
    CellMargins->{{8, 10}, {8, 8}},
    FontSize->12],
  
  Cell[StyleData["Subsubtitle", "SlideShow"]],
  
  Cell[StyleData["Subsubtitle", "Printout"],
    CellMargins->{{2, 10}, {12, 8}},
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Section"],
    CellFrame->{{0, 0}, {0, 1}},
    CellMargins->{{27, Inherited}, {8, 34}},
    CellGroupingRules->{"SectionGrouping", 30},
    PageBreakBelow->False,
    CellFrameMargins->4,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LineSpacing->{1, 2},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Section",
    CounterAssignments->{{"Subsection", 0}, {"Subsubsection", 0}},
    FontFamily->"Helvetica",
    FontSize->20,
    FontWeight->"Bold"],
  
  Cell[StyleData["Section", "Presentation"],
    CellMargins->{{40, 10}, {11, 32}},
    LineSpacing->{1, 0},
    FontSize->24],
  
  Cell[StyleData["Section", "Condensed"],
    CellMargins->{{18, Inherited}, {6, 12}},
    FontSize->12],
  
  Cell[StyleData["Section", "SlideShow"]],
  
  Cell[StyleData["Section", "Printout"],
    CellMargins->{{2, 0}, {7, 22}},
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsection"],
    CellDingbat->"\[FilledSmallSquare]",
    CellMargins->{{60, Inherited}, {8, 12}},
    CellGroupingRules->{"SectionGrouping", 40},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsection",
    CounterAssignments->{{"Subsubsection", 0}},
    FontFamily->"Helvetica",
    FontSize->14,
    FontWeight->"Bold"],
  
  Cell[StyleData["Subsection", "Presentation"],
    CellMargins->{{36, 10}, {11, 32}},
    LineSpacing->{1, 0},
    FontSize->22],
  
  Cell[StyleData["Subsection", "Condensed"],
    CellMargins->{{16, Inherited}, {6, 12}},
    FontSize->12],
  
  Cell[StyleData["Subsection", "SlideShow"]],
  
  Cell[StyleData["Subsection", "Printout"],
    CellMargins->{{9, 0}, {7, 22}},
    FontSize->12]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsubsection"],
    CellDingbat->"\[FilledSmallSquare]",
    CellMargins->{{60, Inherited}, {2, 10}},
    CellGroupingRules->{"SectionGrouping", 50},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsubsection",
    FontFamily->"Times",
    FontWeight->"Bold"],
  
  Cell[StyleData["Subsubsection", "Presentation"],
    CellMargins->{{34, 10}, {11, 26}},
    LineSpacing->{1, 0},
    FontSize->18],
  
  Cell[StyleData["Subsubsection", "Condensed"],
    CellMargins->{{17, Inherited}, {6, 12}},
    FontSize->10],
  
  Cell[StyleData["Subsubsection", "SlideShow"]],
  
  Cell[StyleData["Subsubsection", "Printout"],
    CellMargins->{{9, 0}, {7, 14}},
    FontSize->11]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Body Text", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Text"],
    CellMargins->{{60, 10}, {7, 7}},
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LineSpacing->{1, 3},
    CounterIncrements->"Text"],
  
  Cell[StyleData["Text", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["Text", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["Text", "SlideShow"]],
  
  Cell[StyleData["Text", "Printout"],
    CellMargins->{{2, 2}, {6, 6}},
    TextJustification->0.5,
    Hyphenation->True,
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SmallText"],
    CellMargins->{{60, 10}, {6, 6}},
    DefaultNewInlineCellStyle->"None",
    LineSpacing->{1, 3},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"SmallText",
    FontFamily->"Helvetica",
    FontSize->9],
  
  Cell[StyleData["SmallText", "Presentation"],
    CellMargins->{{24, 10}, {8, 8}},
    LineSpacing->{1, 5},
    FontSize->12],
  
  Cell[StyleData["SmallText", "Condensed"],
    CellMargins->{{8, 10}, {5, 5}},
    LineSpacing->{1, 2},
    FontSize->9],
  
  Cell[StyleData["SmallText", "SlideShow"]],
  
  Cell[StyleData["SmallText", "Printout"],
    CellMargins->{{2, 2}, {5, 5}},
    TextJustification->0.5,
    Hyphenation->True,
    FontSize->7]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Input/Output", "Section"],
  
  Cell["\<\
The cells in this section define styles used for input and output to the \
kernel.  Be careful when modifying, renaming, or removing these styles, \
because the front end associates special meanings with these style names. \
Some attributes for these styles are actually set in FormatType Styles (in \
the last section of this stylesheet). \
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Input"],
    CellMargins->{{66, 10}, {5, 7}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    DefaultFormatType->DefaultInputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->"Mathematica",
    FormatType->InputForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    LinebreakAdjustments->{0.85, 2, 10, 0, 1},
    CounterIncrements->"Input",
    FontWeight->"Bold"],
  
  Cell[StyleData["Input", "Presentation"],
    CellMargins->{{72, Inherited}, {8, 10}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Input", "Condensed"],
    CellMargins->{{40, 10}, {2, 3}},
    FontSize->11],
  
  Cell[StyleData["Input", "SlideShow"]],
  
  Cell[StyleData["Input", "Printout"],
    CellMargins->{{39, 0}, {4, 6}},
    LinebreakAdjustments->{0.85, 2, 10, 1, 1},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["InputOnly"],
    CellMargins->{{66, 10}, {7, 7}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    CellHorizontalScrolling->True,
    DefaultFormatType->DefaultInputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->"Mathematica",
    FormatType->InputForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    LinebreakAdjustments->{0.85, 2, 10, 0, 1},
    CounterIncrements->"Input",
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["InputOnly", "Presentation"],
    CellMargins->{{72, Inherited}, {8, 10}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["InputOnly", "Condensed"],
    CellMargins->{{40, 10}, {2, 3}},
    FontSize->11],
  
  Cell[StyleData["InputOnly", "SlideShow"]],
  
  Cell[StyleData["InputOnly", "Printout"],
    CellMargins->{{39, 0}, {4, 6}},
    LinebreakAdjustments->{0.85, 2, 10, 1, 1},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Output"],
    CellMargins->{{66, 10}, {7, 5}},
    CellEditDuplicate->True,
    CellGroupingRules->"OutputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    DefaultFormatType->DefaultOutputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Output"],
  
  Cell[StyleData["Output", "Presentation"],
    CellMargins->{{72, Inherited}, {10, 8}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Output", "Condensed"],
    CellMargins->{{41, Inherited}, {3, 2}},
    FontSize->11],
  
  Cell[StyleData["Output", "SlideShow"]],
  
  Cell[StyleData["Output", "Printout"],
    CellMargins->{{39, 0}, {6, 4}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Message"],
    CellMargins->{{66, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"OutputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    AutoStyleOptions->{"UnmatchedBracketStyle"->None},
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Message",
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->10,
    FontColor->RGBColor[0.6, 0.100008, 0.100008]],
  
  Cell[StyleData["Message", "Presentation"],
    CellMargins->{{72, Inherited}, {Inherited, Inherited}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Message", "Condensed"],
    CellMargins->{{41, Inherited}, {Inherited, Inherited}},
    FontSize->11],
  
  Cell[StyleData["Message", "SlideShow"]],
  
  Cell[StyleData["Message", "Printout"],
    CellMargins->{{39, Inherited}, {Inherited, Inherited}},
    FontSize->7,
    FontColor->GrayLevel[0]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Print"],
    CellMargins->{{66, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"OutputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Print",
    StyleMenuListing->None],
  
  Cell[StyleData["Print", "Presentation"],
    CellMargins->{{72, Inherited}, {Inherited, Inherited}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Print", "Condensed"],
    CellMargins->{{41, Inherited}, {Inherited, Inherited}},
    FontSize->11],
  
  Cell[StyleData["Print", "SlideShow"]],
  
  Cell[StyleData["Print", "Printout"],
    CellMargins->{{39, Inherited}, {Inherited, Inherited}},
    FontSize->8]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Graphics"],
    CellMargins->{{4, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Graphics",
    ImageMargins->{{43, Inherited}, {Inherited, 0}},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontSize->10],
  
  Cell[StyleData["Graphics", "Presentation"],
    ImageMargins->{{62, Inherited}, {Inherited, 0}}],
  
  Cell[StyleData["Graphics", "Condensed"],
    ImageMargins->{{38, Inherited}, {Inherited, 0}},
    Magnification->0.6],
  
  Cell[StyleData["Graphics", "SlideShow"]],
  
  Cell[StyleData["Graphics", "Printout"],
    ImageMargins->{{30, Inherited}, {Inherited, 0}},
    Magnification->0.8]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["CellLabel"],
    LanguageCategory->None,
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->9,
    FontColor->RGBColor[0.269993, 0.308507, 0.6]],
  
  Cell[StyleData["CellLabel", "Presentation"],
    FontSize->12],
  
  Cell[StyleData["CellLabel", "Condensed"],
    FontSize->9],
  
  Cell[StyleData["CellLabel", "SlideShow"]],
  
  Cell[StyleData["CellLabel", "Printout"],
    FontFamily->"Courier",
    FontSize->8,
    FontSlant->"Italic",
    FontColor->GrayLevel[0]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["FrameLabel"],
    LanguageCategory->None,
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->9],
  
  Cell[StyleData["FrameLabel", "Presentation"],
    FontSize->12],
  
  Cell[StyleData["FrameLabel", "Condensed"],
    FontSize->9],
  
  Cell[StyleData["FrameLabel", "SlideShow"]],
  
  Cell[StyleData["FrameLabel", "Printout"],
    FontFamily->"Courier",
    FontSize->8,
    FontSlant->"Italic",
    FontColor->GrayLevel[0]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Inline Formatting", "Section"],
  
  Cell["\<\
These styles are for modifying individual words or letters in a cell \
exclusive of the cell tag.\
\>", "Text"],
  
  Cell[StyleData["RM"],
    StyleMenuListing->None,
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["BF"],
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["IT"],
    StyleMenuListing->None,
    FontSlant->"Italic"],
  
  Cell[StyleData["TR"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["TI"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["TB"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["TBI"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[StyleData["MR"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["MO"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["MB"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["MBO"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[StyleData["SR"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["SO"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["SB"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["SBO"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SO10"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->10,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["SO10", "Printout"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->7,
    FontWeight->"Plain",
    FontSlant->"Italic"]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Inert"],
    StyleMenuListing->None,
    Background->RGBColor[0.870588, 0.905882, 0.972549]],
  
  Cell[StyleData["Inert", "Printout"],
    StyleMenuListing->None,
    Background->GrayLevel[1]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Formulas and Programming", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["InlineFormula"],
    CellMargins->{{10, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Formula",
    ScriptLevel->1,
    SingleLetterItalics->True],
  
  Cell[StyleData["InlineFormula", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["InlineFormula", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["InlineFormula", "SlideShow"]],
  
  Cell[StyleData["InlineFormula", "Printout"],
    CellMargins->{{2, 0}, {6, 6}},
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DisplayFormula"],
    CellMargins->{{60, Inherited}, {Inherited, Inherited}},
    CellHorizontalScrolling->True,
    DefaultFormatType->DefaultInputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Formula",
    ScriptLevel->0,
    SingleLetterItalics->True,
    UnderoverscriptBoxOptions->{LimitsPositioning->True}],
  
  Cell[StyleData["DisplayFormula", "Presentation"],
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["DisplayFormula", "Condensed"],
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["DisplayFormula", "SlideShow"]],
  
  Cell[StyleData["DisplayFormula", "Printout"],
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Program"],
    CellFrame->{{0, 0}, {0.5, 0.5}},
    CellMargins->{{60, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    Hyphenation->False,
    LanguageCategory->"Formula",
    ScriptLevel->1,
    FontFamily->"Courier"],
  
  Cell[StyleData["Program", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["Program", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["Program", "SlideShow"]],
  
  Cell[StyleData["Program", "Printout"],
    CellMargins->{{2, 0}, {6, 6}},
    FontSize->9]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Outline Styles", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline1"],
    CellMargins->{{60, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 50},
    ParagraphIndent->-38,
    CounterIncrements->"Outline1",
    CounterAssignments->{{"Outline2", 0}, {"Outline3", 0}, {"Outline4", 0}},
    FontSize->18,
    FontWeight->"Bold",
    CounterBoxOptions->{
    CounterFunction:>Utilities`Notation`Private`CapitalRomanNumeral}],
  
  Cell[StyleData["Outline1", "SlideShow"]],
  
  Cell[StyleData["Outline1", "Printout"],
    CounterBoxOptions->{
    CounterFunction:>Utilities`Notation`Private`CapitalRomanNumeral}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline2"],
    CellMargins->{{90, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 60},
    ParagraphIndent->-27,
    CounterIncrements->"Outline2",
    CounterAssignments->{{"Outline3", 0}, {"Outline4", 0}},
    FontSize->15,
    FontWeight->"Bold",
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "A", "Z"], #]&)}],
  
  Cell[StyleData["Outline2", "SlideShow"]],
  
  Cell[StyleData["Outline2", "Printout"],
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "A", "Z"], #]&)}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline3"],
    CellMargins->{{120, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 70},
    ParagraphIndent->-21,
    CounterIncrements->"Outline3",
    CounterAssignments->{{"Outline4", 0}},
    FontSize->12,
    CounterBoxOptions->{CounterFunction:>Identity}],
  
  Cell[StyleData["Outline3", "SlideShow"]],
  
  Cell[StyleData["Outline3", "Printout"],
    CounterBoxOptions->{CounterFunction:>Identity}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline4"],
    CellMargins->{{150, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 80},
    ParagraphIndent->-18,
    CounterIncrements->"Outline4",
    FontSize->10,
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "a", "z"], #]&)}],
  
  Cell[StyleData["Outline4", "SlideShow"]],
  
  Cell[StyleData["Outline4", "Printout"]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Hyperlink Styles", "Section"],
  
  Cell["\<\
The cells below define styles useful for making hypertext ButtonBoxes.  The \
\"Hyperlink\" style is for links within the same Notebook, or between \
Notebooks.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Hyperlink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookLocate[ #2]}]&),
    Active->True,
    ButtonFrame->"None",
    ButtonNote->ButtonData}],
  
  Cell[StyleData["Hyperlink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["Hyperlink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["Hyperlink", "SlideShow"]],
  
  Cell[StyleData["Hyperlink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell["\<\
The following styles are for linking automatically to the on-line help \
system.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MainBookLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "MainBook", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["MainBookLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["MainBookLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["MainBookLink", "SlideShow"]],
  
  Cell[StyleData["MainBookLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["AddOnsLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Courier",
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "AddOns", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["AddOnsLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["AddOnsLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["AddOnsLink", "SlideShow"]],
  
  Cell[StyleData["AddOnsLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["RefGuideLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Courier",
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "RefGuide", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["RefGuideLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["RefGuideLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["RefGuideLink", "SlideShow"]],
  
  Cell[StyleData["RefGuideLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["RefGuideLinkText"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "RefGuide", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["RefGuideLinkText", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["RefGuideLinkText", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["RefGuideLinkText", "SlideShow"]],
  
  Cell[StyleData["RefGuideLinkText", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["GettingStartedLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "GettingStarted", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["GettingStartedLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["GettingStartedLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["GettingStartedLink", "SlideShow"]],
  
  Cell[StyleData["GettingStartedLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DemosLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "Demos", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["DemosLink", "SlideShow"]],
  
  Cell[StyleData["DemosLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["TourLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "Tour", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["TourLink", "SlideShow"]],
  
  Cell[StyleData["TourLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["OtherInformationLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "OtherInformation", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["OtherInformationLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["OtherInformationLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["OtherInformationLink", "SlideShow"]],
  
  Cell[StyleData["OtherInformationLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MasterIndexLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "MasterIndex", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["MasterIndexLink", "SlideShow"]],
  
  Cell[StyleData["MasterIndexLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Headers and Footers", "Section"],
  
  Cell[StyleData["Header"],
    CellMargins->{{0, 0}, {4, 1}},
    DefaultNewInlineCellStyle->"None",
    LanguageCategory->"NaturalLanguage",
    StyleMenuListing->None,
    FontSize->10,
    FontSlant->"Italic"],
  
  Cell[StyleData["Footer"],
    CellMargins->{{0, 0}, {0, 4}},
    DefaultNewInlineCellStyle->"None",
    LanguageCategory->"NaturalLanguage",
    StyleMenuListing->None,
    FontSize->9,
    FontSlant->"Italic"],
  
  Cell[StyleData["PageNumber"],
    CellMargins->{{0, 0}, {4, 1}},
    StyleMenuListing->None,
    FontFamily->"Times",
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Palette Styles", "Section"],
  
  Cell["\<\
The cells below define styles that define standard ButtonFunctions, for use \
in palette buttons.\
\>", "Text"],
  
  Cell[StyleData["Paste"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, Placeholder]}]&)}],
  
  Cell[StyleData["Evaluate"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluate[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["EvaluateCell"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionMove[ 
          FrontEnd`InputNotebook[ ], All, Cell, 1], 
        FrontEnd`SelectionEvaluateCreateCell[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["CopyEvaluate"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`SelectionCreateCell[ 
          FrontEnd`InputNotebook[ ], All], 
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluate[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["CopyEvaluateCell"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`SelectionCreateCell[ 
          FrontEnd`InputNotebook[ ], All], 
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluateCreateCell[ 
          FrontEnd`InputNotebook[ ], All]}]&)}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Placeholder Styles", "Section"],
  
  Cell["\<\
The cells below define styles useful for making placeholder objects in \
palette templates.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Placeholder"],
    Placeholder->True,
    StyleMenuListing->None,
    FontSlant->"Italic",
    FontColor->RGBColor[0.890623, 0.864698, 0.384756],
    TagBoxOptions->{Editable->False,
    Selectable->False,
    StripWrapperBoxes->False}],
  
  Cell[StyleData["Placeholder", "Presentation"]],
  
  Cell[StyleData["Placeholder", "Condensed"]],
  
  Cell[StyleData["Placeholder", "SlideShow"]],
  
  Cell[StyleData["Placeholder", "Printout"]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["PrimaryPlaceholder"],
    StyleMenuListing->None,
    DrawHighlighted->True,
    FontSlant->"Italic",
    Background->RGBColor[0.912505, 0.891798, 0.507774],
    TagBoxOptions->{Editable->False,
    Selectable->False,
    StripWrapperBoxes->False}],
  
  Cell[StyleData["PrimaryPlaceholder", "Presentation"]],
  
  Cell[StyleData["PrimaryPlaceholder", "Condensed"]],
  
  Cell[StyleData["PrimaryPlaceholder", "SlideShow"]],
  
  Cell[StyleData["PrimaryPlaceholder", "Printout"]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["FormatType Styles", "Section"],
  
  Cell["\<\
The cells below define styles that are mixed in with the styles of most \
cells.  If a cell's FormatType matches the name of one of the styles defined \
below, then that style is applied between the cell's style and its own \
options. This is particularly true of Input and Output.\
\>", "Text"],
  
  Cell[StyleData["CellExpression"],
    PageWidth->Infinity,
    CellMargins->{{6, Inherited}, {Inherited, Inherited}},
    ShowCellLabel->False,
    ShowSpecialCharacters->False,
    AllowInlineCells->False,
    Hyphenation->False,
    AutoItalicWords->{},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontSize->12,
    Background->GrayLevel[1]],
  
  Cell[StyleData["InputForm"],
    InputAutoReplacements->{},
    AllowInlineCells->False,
    Hyphenation->False,
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["OutputForm"],
    PageWidth->Infinity,
    TextAlignment->Left,
    LineSpacing->{0.6, 1},
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["StandardForm"],
    InputAutoReplacements->{
      "->"->"\[Rule]", ":>"->"\[RuleDelayed]", "<="->"\[LessEqual]", 
        ">="->"\[GreaterEqual]", "!="->"\[NotEqual]", "=="->"\[Equal]", 
        Inherited},
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    LineSpacing->{1.25, 0},
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["TraditionalForm"],
    InputAutoReplacements->{
      "->"->"\[Rule]", ":>"->"\[RuleDelayed]", "<="->"\[LessEqual]", 
        ">="->"\[GreaterEqual]", "!="->"\[NotEqual]", "=="->"\[Equal]", 
        Inherited},
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    LineSpacing->{1.25, 0},
    SingleLetterItalics->True,
    TraditionalFunctionNotation->True,
    DelimiterMatching->None,
    StyleMenuListing->None],
  
  Cell["\<\
The style defined below is mixed in to any cell that is in an inline cell \
within another.\
\>", "Text"],
  
  Cell[StyleData["InlineCell"],
    LanguageCategory->"Formula",
    ScriptLevel->1,
    StyleMenuListing->None],
  
  Cell[StyleData["InlineCellEditing"],
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Automatic Styles", "Section"],
  
  Cell["\<\
The cells below define styles that are used to affect the display of certain \
types of objects in typeset expressions.  For example, \"UnmatchedBracket\" \
style defines how unmatched bracket, curly bracket, and parenthesis \
characters are displayed (typically by coloring them to make them stand out).\
\
\>", "Text"],
  
  Cell[StyleData["UnmatchedBracket"],
    StyleMenuListing->None,
    FontColor->RGBColor[0.760006, 0.330007, 0.8]],
  
  Cell[StyleData["Completions"],
    StyleMenuListing->None,
    FontFamily->"Courier"]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles from HelpBrowser", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MathCaption"],
    CellFrame->{{0, 0}, {0, 0.5}},
    CellMargins->{{66, 12}, {2, 24}},
    PageBreakBelow->False,
    CellFrameMargins->{{8, 8}, {8, 2}},
    CellFrameColor->GrayLevel[0.700008],
    CellFrameLabelMargins->4,
    LineSpacing->{1, 1},
    ParagraphSpacing->{0, 8},
    StyleMenuListing->None,
    FontColor->GrayLevel[0.2]],
  
  Cell[StyleData["MathCaption", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["MathCaption", "SlideShow"]],
  
  Cell[StyleData["MathCaption", "Printout"],
    CellMargins->{{39, 0}, {0, 14}},
    Hyphenation->True,
    FontSize->9,
    FontColor->GrayLevel[0]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ObjectName"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["ObjectName", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ObjectName", "SlideShow"]],
  
  Cell[StyleData["ObjectName", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Usage"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["Usage", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Usage", "SlideShow"]],
  
  Cell[StyleData["Usage", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Notes"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["Notes", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Notes", "SlideShow"]],
  
  Cell[StyleData["Notes", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["InlineOutput"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["InlineOutput", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["InlineOutput", "SlideShow"]],
  
  Cell[StyleData["InlineOutput", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Emphasis Boxes and Pictures", "Subsection"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Box"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1}],
  
  Cell[StyleData["Box", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Box", "SlideShow"]],
  
  Cell[StyleData["Box", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DoubleBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->2,
    RowAlignments->Top}],
  
  Cell[StyleData["DoubleBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DoubleBox", "SlideShow"]],
  
  Cell[StyleData["DoubleBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["1ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1}],
  
  Cell[StyleData["1ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["1ColumnBox", "SlideShow"]],
  
  Cell[StyleData["1ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    SingleLetterItalics->False,
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->{0.31, 0.67}}],
  
  Cell[StyleData["2ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnBox", "SlideShow"]],
  
  Cell[StyleData["2ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnEvenBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->0.46}],
  
  Cell[StyleData["2ColumnEvenBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnEvenBox", "SlideShow"]],
  
  Cell[StyleData["2ColumnEvenBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnSmallBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1.5,
    ColumnWidths->0.35,
    ColumnAlignments->{Right, Left}}],
  
  Cell[StyleData["2ColumnSmallBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnSmallBox", "SlideShow"]],
  
  Cell[StyleData["2ColumnSmallBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["3ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->0.32}],
  
  Cell[StyleData["3ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["3ColumnBox", "SlideShow"]],
  
  Cell[StyleData["3ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["3ColumnSmallBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1.5,
    ColumnWidths->0.24,
    ColumnAlignments->{Right, Center, Left}}],
  
  Cell[StyleData["3ColumnSmallBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["3ColumnSmallBox", "SlideShow"]],
  
  Cell[StyleData["3ColumnSmallBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["4ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    SingleLetterItalics->False,
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->{0.13, 0.35, 0.13, 0.35}}],
  
  Cell[StyleData["4ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["4ColumnBox", "SlideShow"]],
  
  Cell[StyleData["4ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["5ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->0.202}],
  
  Cell[StyleData["5ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["5ColumnBox", "SlideShow"]],
  
  Cell[StyleData["5ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["6ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->{0.12, 0.22, 0.12, 0.12, 0.22, 0.12}}],
  
  Cell[StyleData["6ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["6ColumnBox", "SlideShow"]],
  
  Cell[StyleData["6ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["FramedBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["FramedBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["FramedBox", "SlideShow"]],
  
  Cell[StyleData["FramedBox", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.4, 0.6},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox3Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.35, 0.2, 0.45},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox3Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox3Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox3Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox4Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.15, 0.35, 0.15, 0.35},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox4Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox4Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox4Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox5Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->0.2,
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox5Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox5Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox5Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox6Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.13, 0.24, 0.13, 0.13, 0.24, 0.13},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox6Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox6Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox6Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["TopBox"],
    CellFrame->{{0.5, 0.5}, {0, 0.5}},
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.31, 0.62},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["TopBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["TopBox", "SlideShow"]],
  
  Cell[StyleData["TopBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MiddleBox"],
    CellFrame->{{0.5, 0.5}, {0, 0}},
    CellMargins->{{27, 12}, {0, -7}},
    CellHorizontalScrolling->True,
    PageBreakAbove->False,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.31, 0.62},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["MiddleBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["MiddleBox", "SlideShow"]],
  
  Cell[StyleData["MiddleBox", "Printout"],
    CellMargins->{{2, 0}, {0, 2}},
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["BottomBox"],
    CellFrame->{{0.5, 0.5}, {0.5, 0}},
    CellMargins->{{27, 12}, {0, -7}},
    CellHorizontalScrolling->True,
    PageBreakAbove->False,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.31, 0.62},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["BottomBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["BottomBox", "SlideShow"]],
  
  Cell[StyleData["BottomBox", "Printout"],
    CellMargins->{{2, 0}, {0, -5}},
    FontSize->10,
    Background->GrayLevel[1],
    GridBoxOptions->{RowMinHeight->2.2}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["TopSpanBox"],
    CellFrame->{{0.5, 0.5}, {0, 0.5}},
    CellMargins->{{27, 12}, {-2, 8}},
    CellHorizontalScrolling->True,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.9, 0.03},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["TopSpanBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["TopSpanBox", "SlideShow"]],
  
  Cell[StyleData["TopSpanBox", "Printout"],
    CellMargins->{{2, 0}, {-2, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MiddleSpanBox"],
    CellFrame->{{0.5, 0.5}, {0, 0}},
    CellMargins->{{27, 12}, {0, 0}},
    CellHorizontalScrolling->True,
    PageBreakAbove->False,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.9, 0.03},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["MiddleSpanBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["MiddleSpanBox", "SlideShow"]],
  
  Cell[StyleData["MiddleSpanBox", "Printout"],
    CellMargins->{{2, 0}, {-5, 0}},
    FontSize->10,
    Background->GrayLevel[1],
    GridBoxOptions->{RowMinHeight->1.8}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Picture"],
    CellMargins->{{27, Inherited}, {4, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["Picture", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Picture", "SlideShow"]],
  
  Cell[StyleData["Picture", "Printout"],
    CellMargins->{{2, Inherited}, {4, 4}},
    Magnification->0.65]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["OpenCloseItemizedPicture"],
    CellMargins->{{88, 4}, {4, 4}},
    PrivateCellOptions->{"DefaultCellGroupOpen"->False},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["OpenCloseItemizedPicture", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["OpenCloseItemizedPicture", "SlideShow"]],
  
  Cell[StyleData["OpenCloseItemizedPicture", "Printout"],
    CellMargins->{{76, 2}, {0, 0}},
    CellElementSpacings->{"CellMinHeight"->1,
    "ClosedCellHeight"->0},
    CellOpen->False]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ItemizedPicture"],
    CellMargins->{{88, 4}, {4, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["ItemizedPicture", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ItemizedPicture", "SlideShow"]],
  
  Cell[StyleData["ItemizedPicture", "Printout"],
    CellMargins->{{77, 2}, {4, -4}},
    Magnification->0.5]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ListGraphic"],
    CellMargins->{{88, 4}, {4, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["ListGraphic", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ListGraphic", "SlideShow"]],
  
  Cell[StyleData["ListGraphic", "Printout"],
    CellMargins->{{77, 2}, {4, -4}},
    Magnification->0.5]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ListNoteBox"],
    CellFrame->0.5,
    CellMargins->{{88, 12}, {8, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxMargins->{{1, 1}, {1.5, 1.5}}},
    GridBoxOptions->{ColumnSpacings->1}],
  
  Cell[StyleData["ListNoteBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ListNoteBox", "SlideShow"]],
  
  Cell[StyleData["ListNoteBox", "Printout"],
    CellMargins->{{77, 4}, {6, 2}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["PictureGroup"],
    CellMargins->{{41, 4}, {0, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["PictureGroup", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["PictureGroup", "SlideShow"]],
  
  Cell[StyleData["PictureGroup", "Printout"],
    CellMargins->{{76, 2}, {0, 0}},
    CellElementSpacings->{"CellMinHeight"->1,
    "ClosedCellHeight"->0},
    CellOpen->False]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Sound"],
    ShowCellBracket->True,
    CellMargins->{{27, Inherited}, {0, 8}},
    StyleMenuListing->None],
  
  Cell[StyleData["Sound", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Sound", "SlideShow"]],
  
  Cell[StyleData["Sound", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Tables", "Subsection"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnTable"],
    CellMargins->{{35, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    LineIndent->0,
    StyleMenuListing->None,
    GridBoxOptions->{ColumnWidths->{0.34, 0.64},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["2ColumnTable", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnTable", "SlideShow"]],
  
  Cell[StyleData["2ColumnTable", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnEvenTable"],
    CellMargins->{{35, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    LineIndent->0,
    StyleMenuListing->None,
    GridBoxOptions->{ColumnWidths->0.49,
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["2ColumnEvenTable", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnEvenTable", "SlideShow"]],
  
  Cell[StyleData["2ColumnEvenTable", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["3ColumnTable"],
    CellMargins->{{35, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    LineIndent->0,
    StyleMenuListing->None,
    GridBoxOptions->{ColumnWidths->{0.28, 0.28, 0.43},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["3ColumnTable", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["3ColumnTable", "SlideShow"]],
  
  Cell[StyleData["3ColumnTable", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9]
  }, Closed]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Slide Show Styles", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideShowNavigationBar"],
    Editable->False,
    CellFrame->True,
    CellMargins->{{0, 0}, {3, 3}},
    CellElementSpacings->{"CellMinHeight"->0.8125},
    CellGroupingRules->{"SectionGrouping", 30},
    CellFrameMargins->False,
    CellFrameColor->GrayLevel[1],
    CellFrameLabelMargins->False,
    TextAlignment->Center,
    CounterIncrements->"SlideShowNavigationBar",
    StyleMenuListing->None,
    FontSize->10,
    Background->GrayLevel[0.8],
    Magnification->1,
    GridBoxOptions->{GridBaseline->Center,
    RowSpacings->0,
    ColumnSpacings->0,
    ColumnWidths->{3.5, 3.5, 3.5, 3.5, 13, 5, 4},
    RowAlignments->Baseline,
    ColumnAlignments->{
      Center, Center, Center, Center, Center, Center, Right, Center}}],
  
  Cell[StyleData["SlideShowNavigationBar", "Presentation"]],
  
  Cell[StyleData["SlideShowNavigationBar", "SlideShow"],
    Deletable->False,
    ShowCellBracket->False,
    CellMargins->{{-1, -1}, {-1, -1}},
    PageBreakAbove->True,
    CellFrameMargins->{{1, 1}, {0, 0}}],
  
  Cell[StyleData["SlideShowNavigationBar", "Printout"],
    CellMargins->{{18, 4}, {4, 4}},
    LineSpacing->{1, 3},
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideShowSection"],
    CellFrame->{{0, 0}, {0, 0.5}},
    CellMargins->{{0, 0}, {10, 0}},
    CellGroupingRules->{"SectionGrouping", 40},
    PageBreakBelow->False,
    CellFrameMargins->{{12, 4}, {6, 12}},
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    CounterIncrements->"Section",
    CounterAssignments->{{"Subsection", 0}, {"Subsubsection", 0}},
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->18,
    FontWeight->"Plain",
    FontColor->GrayLevel[1],
    Background->RGBColor[0.408011, 0.440726, 0.8]],
  
  Cell[StyleData["SlideShowSection", "Presentation"],
    CellFrameMargins->{{20, 10}, {10, 18}},
    FontSize->27],
  
  Cell[StyleData["SlideShowSection", "SlideShow"],
    ShowCellBracket->False,
    PageBreakAbove->True],
  
  Cell[StyleData["SlideShowSection", "Printout"],
    CellMargins->{{18, 30}, {0, 30}},
    CellFrameMargins->5,
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideHyperlink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontSize->26,
    FontColor->GrayLevel[0.400015],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookLocate[ #2]}]&),
    Active->True,
    ButtonMinHeight->0.85,
    ButtonMargins->0.5,
    ButtonNote->None}],
  
  Cell[StyleData["SlideHyperlink", "Presentation"],
    CellMargins->{{14, 10}, {6, 12}},
    FontSize->36],
  
  Cell[StyleData["SlideHyperlink", "SlideShow"]],
  
  Cell[StyleData["SlideHyperlink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideTOCLink"],
    CellMargins->{{24, Inherited}, {Inherited, Inherited}},
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Helvetica",
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookLocate[ #2]}]&),
    Active->True,
    ButtonMargins->1.5,
    ButtonNote->ButtonData}],
  
  Cell[StyleData["SlideTOCLink", "Presentation"],
    CellMargins->{{35, 10}, {8, 8}},
    FontSize->18],
  
  Cell[StyleData["SlideTOCLink", "SlideShow"]],
  
  Cell[StyleData["SlideTOCLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideTOC"],
    CellDingbat->"\[Bullet]",
    CellMargins->{{18, Inherited}, {Inherited, Inherited}},
    StyleMenuListing->None,
    FontFamily->"Helvetica"],
  
  Cell[StyleData["SlideTOC", "Presentation"],
    CellMargins->{{25, 10}, {10, 5}},
    FontSize->18],
  
  Cell[StyleData["SlideTOC", "SlideShow"],
    FontSize->14],
  
  Cell[StyleData["SlideTOC", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0]]
  }, Closed]]
  }, Closed]]
  }, Open  ]],
  
  Cell[CellGroupData[{
  
  Cell["Notation Package Styles", "Section",
    CellTags->"NotationPackage"],
  
  Cell["\<\
The cells below define certain styles needed by the Notation package. These \
styles serve to make visible otherwise invisible tagboxes.\
\>", "Text",
    CellTags->"NotationPackage"],
  
  Cell[StyleData["NotationTemplateStyle"],
    StyleMenuListing->None,
    Background->RGBColor[1, 1, 0.850004],
    TagBoxOptions->{SyntaxForm->"symbol"},
    CellTags->"NotationPackage"],
  
  Cell[StyleData["NotationPatternWrapperStyle"],
    StyleMenuListing->None,
    Background->RGBColor[1, 0.900008, 0.979995],
    TagBoxOptions->{SyntaxForm->"symbol"},
    CellTags->"NotationPackage"],
  
  Cell[StyleData["NotationMadeBoxesWrapperStyle"],
    StyleMenuListing->None,
    Background->RGBColor[0.900008, 0.889998, 1],
    TagBoxOptions->{SyntaxForm->"symbol"},
    CellTags->"NotationPackage"]
  }, Closed]]
  }]
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 48, 0, 33, "Text"],
Cell[1805, 53, 89, 1, 30, "Input"],

Cell[CellGroupData[{
Cell[1919, 58, 43, 1, 30, "Input"],
Cell[1965, 61, 225, 6, 42, "Print"]
}, Open  ]],
Cell[2205, 70, 58, 1, 30, "Input"],
Cell[2266, 73, 55, 1, 30, "Input"],
Cell[2324, 76, 682, 20, 90, "Input"],
Cell[3009, 98, 274, 7, 33, "Text"],
Cell[3286, 107, 124, 2, 39, "Input"],
Cell[3413, 111, 265, 11, 33, "Text"],

Cell[CellGroupData[{
Cell[3703, 126, 249, 4, 31, "Input"],
Cell[3955, 132, 1233, 17, 174, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5225, 154, 246, 4, 31, "Input"],
Cell[5474, 160, 421, 7, 59, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> code/polygons.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     24270,        735]*)
(*NotebookOutlinePosition[     24915,        757]*)
(*  CellTagsIndexPosition[     24871,        753]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    \(\(SetDirectory["\<c:/scott/work/math/thesis/code/\>"];\)\)], "Input"],

Cell["\<\
This Mathematica notebook contains some code to enumerate polygons, and \
generate relations between them. It isn't documented, or directly referred to \
in my thesis. Contact me at scott@math.berkeley.edu, or scott@tqft.net, for \
help.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Preamble; constructing polygons", "Section"],

Cell[BoxData[
    \(Off[General::spell1]\)], "Input"],

Cell[BoxData[
    \(polygonRotationSet[n_, a_, b_] := 
      polygonRotationSet[
        Sort[Table[
            polygon[n, RotateLeft[a, i], RotateLeft[b, i]], {i, 0, 
              Length[a] - 1}]]]\)], "Input"],

Cell[BoxData[{
    \(Clear[polygons]\), "\[IndentingNewLine]", 
    \(polygons[n_, 0] := {polygon[n, {}, {}]}\), "\[IndentingNewLine]", 
    \(polygons[n_, 1] := 
      Table[polygon[n, {0}, {b[1]}], {b[1], 1, 
          n - 1}]\), "\[IndentingNewLine]", 
    \(polygons[n_, 
        k_] := \(polygons[n, 
          k] = \(#\[LeftDoubleBracket]1, 1\[RightDoubleBracket] &\) /@ 
          Union[Flatten[
              Module[{a}, a[1] = 0; 
                Table[polygonRotationSet[n, Table[a[m], {m, k}], 
                    Table[b[m], {m, k}]], 
                  Evaluate[{b[1], 1, n - 1}, \[IndentingNewLine]Sequence @@ 
                      Flatten[
                        Table[{{a[i], Max[0, b[i - 1] - n + 1], 
                              b[i - 1] - 1}, {b[i], Max[0, a[i] + 1], 
                              a[i] + n - 1}}, {i, 2, k - 1}], 
                        1], \[IndentingNewLine]{a[k], 
                      Max[0, b[k - 1] - n + 1], b[k - 1] - 1}, {b[k], 
                      Max[0, Max[a[k] + 1, a[1] + 1]], 
                      Min[a[k] + n - 1, a[1] + n - 1]}]]], 
              2  k - 2]]\)\)}], "Input"],

Cell[BoxData[
    \(labels[polygon[n_, a_, b_]] := 
      Flatten[Transpose[{b - a, b - RotateLeft[a]}]]\)], "Input"],

Cell[BoxData[
    \(circumference[polygon[n_, a_, b_]] := 
      Length[labels[
            polygon[n, a, 
              b]] //. {{0, 0} \[RuleDelayed] {}, {x___, y_, 0 | n, z_, 
                w___} \[RuleDelayed] {x, Mod[y + z, n], w}, {0 | n, x_, y___, 
                z_} \[RuleDelayed] {Mod[x + z, n], y}, {x_, y___, z_, 
                0 | n} \[RuleDelayed] {y, Mod[x + z, n]}}]\)], "Input"],

Cell[BoxData[
    \(hexagonalQ[polygon[n_, a_, b_]] := 
      circumference[polygon[n, a, b]] \[GreaterEqual] 6\)], "Input"],

Cell[BoxData[{
    \(np[polygon[n_, {}, {}]] := n + 1\), "\[IndentingNewLine]", 
    \(nq[polygon[n_, {}, {}]] := 0\), "\[IndentingNewLine]", 
    \(np[polygon[n_, a_, b_]] := 
      Max[0, Min @@ a + n + 1 - Max @@ b]\), "\[IndentingNewLine]", 
    \(nq[polygon[n_, a_, b_]] := Max[0, Min @@ b + 1 - Max @@ a]\)}], "Input"],

Cell[BoxData[{
    \(npr[polygon[n_, a_, b_]] := 
      Max[0, n + Plus @@ a - Plus @@ b]\), "\[IndentingNewLine]", 
    \(nqr[polygon[n_, a_, b_]] := 
      Max[0, Plus @@ b - Plus @@ a - n \((Length[a] - 1)\)]\)}], "Input"],

Cell[BoxData[
    \(pbreadth[polygon[n_, a_, b_]] := 
      Plus @@ b - Max @@ b - Plus @@ a + Min @@ a + 2\)], "Input"],

Cell[BoxData[
    \(polygonsWithPRelations[n_, k_] := 
      Cases[polygons[n, k], p_\  /; npr[p] > 0]\)], "Input"],

Cell[BoxData[
    \(SSRelations[n_] := 
      Cases[polygons[n, 2], 
        p : polygon[_, a_, b_] /; np[p] > 0 \[And] nq[p] > 0]\)], "Input"],

Cell[BoxData[
    \(SSPRelations[n_] := 
      Cases[polygons[n, 2], 
        p : polygon[_, a_, b_] /; 
          np[p] > 0 \[And] nq[p] > 0 \[And] 
            n + Plus @@ a - Plus @@ b \[GreaterEqual] 0]\)], "Input"],

Cell[BoxData[{
    \(APR[polygon[n_, a_, b_]] := APR[n, a, b]\), "\[IndentingNewLine]", 
    \(APR[n_, {}, {}] := 
      Table[Sum[\(\((\(-1\))\)\^\(j + k\)\) qB[j + k, j] 
            qB[n - j - k, n - 1 - j] \(\(P[n]\)[{}, {}]\)[j + k], {k, 0, 
            1}], {j, 0, n - 1}]\), "\[IndentingNewLine]", 
    \(APR[n_, a_, b_] := 
      Table[Sum[\(\((\(-1\))\)\^\(j + k\)\) 
            qB[j + k - Max @@ b, j - Plus @@ b] 
            qB[Min @@ a + n - j - k, 
              Plus @@ a + n - 1 - j] \(\(P[n]\)[a, b]\)[
              j + k], {k, \(-Plus @@ b\) + Max @@ b, \(-Plus @@ a\) + 
              Min @@ a + 1}], {j, Plus @@ b, n + Plus @@ a - 1}]\)}], "Input"],

Cell[BoxData[{
    \(SS[polygon[n_, a_, b_]] := SS[n, a, b]\), "\[IndentingNewLine]", 
    \(SS[n_, a_, b_] := 
      Table[\(\(P[n]\)[a, b]\)[l] - 
          Sum[qB[n + Plus @@ a - Plus @@ b, 
                m + l - Plus @@ b] \(\(Q[n]\)[a, b]\)[m], {m, Max @@ a, 
              Min @@ b}], {l, Max @@ b + 1, Min @@ a + n - 1}]\)}], "Input"],

Cell[BoxData[{
    \(qB[n_ /; n \[GreaterEqual] 0, 0] := 1\), "\[IndentingNewLine]", 
    \(qB[n_, n_] /; \((n \[GreaterEqual] 0)\) := 1\), "\[IndentingNewLine]", 
    \(qB[n_, m_] /; \((n == m + 1 > 0)\) := qI[n]\), "\[IndentingNewLine]", 
    \(qB[n_ /; n > 0, 1] := qI[n]\), "\[IndentingNewLine]", 
    \(qB[_, k_ /; k < 0] := 0\), "\[IndentingNewLine]", 
    \(qB[n_, k_] /; k > n := 0\), "\[IndentingNewLine]", 
    \(\(qI[1] = 1;\)\)}], "Input"],

Cell[BoxData[
    \(StringAPR[polygon[n_, a_, b_]] := "\<\Span{\A}\>" <> 
        StringReplace[
          ToString[
            APR[polygon[n, a, 
                b]]], {"\<qI[\>" ~~ \(k : 
                    DigitCharacter ~~ "\<]\>"\) \[RuleDelayed] "\<\qi{\>" <> 
                k <> "\<}\>", "\<P[\>" ~~ \(m : 
                    DigitCharacter ~~ \("\<][{\>" ~~ \(ShortestMatch[
                        A__] ~~ \("\<}, {\>" ~~ \(ShortestMatch[
                            B__] ~~ \("\<}][\>" ~~ \(l : 
                                DigitCharacter ~~ "\<]\>"\)\)\)\)\)\)\) \
\[RuleDelayed] "\<\P{\>" <> m <> "\<}{(\>" <> A <> "\<),(\>" <> 
                B <> "\<)}{\>" <> l <> "\<}\>"}]\)], "Input"],

Cell[BoxData[
    \(StringSS[polygon[n_, a_, b_]] := "\<\Span{\A}\>" <> 
        StringReplace[
          ToString[
            SS[polygon[n, a, 
                b]]], {"\<qI[\>" ~~ \(k : 
                    DigitCharacter ~~ "\<]\>"\) \[RuleDelayed] "\<\qi{\>" <> 
                k <> "\<}\>", 
            L : \(("\<P\>" | "\<Q\>")\) ~~ \("\<[\>" ~~ \(m : 
                      DigitCharacter ~~ \("\<][{\>" ~~ \(ShortestMatch[
                          A__] ~~ \("\<}, {\>" ~~ \(ShortestMatch[
                              B__] ~~ \("\<}][\>" ~~ \(l : 
                                  DigitCharacter ~~ "\<]\>"\)\)\)\)\)\)\)\) \
\[RuleDelayed] "\<\\\>" <> L <> "\<{\>" <> m <> "\<}{(\>" <> A <> "\<),(\>" <> 
                B <> "\<)}{\>" <> l <> "\<}\>"}]\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["n=3", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[3, 0]\)], "Input"],

Cell[BoxData[
    \({{polygon[3, {}, {}], 4, 3}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[3, 1]\)], "Input"],

Cell[BoxData[
    \({{polygon[3, {0}, {1}], 3, 2}, {polygon[3, {0}, {2}], 2, 
        1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[3, 2]\)], "Input"],

Cell[BoxData[
    \({{polygon[3, {0, 0}, {1, 1}], 3, 1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[3, 3]\)], "Input"],

Cell[BoxData[
    \({}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SSPRelations[3]\)], "Input"],

Cell[BoxData[
    \({polygon[3, {0, 0}, {1, 1}], polygon[3, {0, 0}, {1, 2}], 
      polygon[3, {0, 1}, {2, 2}]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(StringSS /@ %\)], "Input"],

Cell[BoxData[
    \({"\\Span{\\A}{\\P{3}{(0, 0),(1, 1)}{2} - \\Q{3}{(0, 0),(1, 1)}{0} - \
\\Q{3}{(0, 0),(1, 1)}{1}}", "\\Span{\\A}{}", "\\Span{\\A}{}"}\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["n=4", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[4, 0]\)], "Input"],

Cell[BoxData[
    \({{polygon[4, {}, {}], 5, 4}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[4, 1]\)], "Input"],

Cell[BoxData[
    \({{polygon[4, {0}, {1}], 4, 3}, {polygon[4, {0}, {2}], 3, 
        2}, {polygon[4, {0}, {3}], 2, 1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[4, 2]\)], "Input"],

Cell[BoxData[
    \({{polygon[4, {0, 0}, {1, 1}], 4, 2}, {polygon[4, {0, 0}, {1, 2}], 3, 
        1}, {polygon[4, {0, 1}, {2, 2}], 3, 1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[4, 3]\)], "Input"],

Cell[BoxData[
    \({{polygon[4, {0, 0, 0}, {1, 1, 1}], 4, 1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[4, 4]\)], "Input"],

Cell[BoxData[
    \({}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SSRelations[4]\)], "Input"],

Cell[BoxData[
    \({polygon[4, {0, 0}, {1, 1}], polygon[4, {0, 0}, {1, 2}], 
      polygon[4, {0, 0}, {1, 3}], polygon[4, {0, 0}, {2, 2}], 
      polygon[4, {0, 0}, {2, 3}], polygon[4, {0, 0}, {3, 3}], 
      polygon[4, {0, 1}, {2, 2}], polygon[4, {0, 1}, {2, 3}], 
      polygon[4, {0, 1}, {3, 2}], polygon[4, {0, 1}, {3, 3}], 
      polygon[4, {0, 2}, {3, 3}]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SSPRelations[4]\)], "Input"],

Cell[BoxData[
    \({polygon[4, {0, 0}, {1, 1}], polygon[4, {0, 0}, {1, 2}], 
      polygon[4, {0, 0}, {1, 3}], polygon[4, {0, 0}, {2, 2}], 
      polygon[4, {0, 1}, {2, 2}], polygon[4, {0, 1}, {2, 3}], 
      polygon[4, {0, 1}, {3, 2}], polygon[4, {0, 2}, {3, 3}]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(StringSS /@ %\)], "Input"],

Cell[BoxData[
    \({"\\Span{\\A}{\\P{4}{(0, 0),(1, 1)}{2} - \\Q{4}{(0, 0),(1, 1)}{0} - \
\\qi{2} \\Q{4}{(0, 0),(1, 1)}{1}, \\P{4}{(0, 0),(1, 1)}{3} - \\qi{2} \
\\Q{4}{(0, 0),(1, 1)}{0} - \\Q{4}{(0, 0),(1, 1)}{1}}", 
      "\\Span{\\A}{\\P{4}{(0, 0),(1, 2)}{3} - \\Q{4}{(0, 0),(1, 2)}{0} - \
\\Q{4}{(0, 0),(1, 2)}{1}}", "\\Span{\\A}{}", 
      "\\Span{\\A}{\\P{4}{(0, 0),(2, 2)}{3} - \\Q{4}{(0, 0),(2, 2)}{1}}", 
      "\\Span{\\A}{\\P{4}{(0, 1),(2, 2)}{3} - \\Q{4}{(0, 1),(2, 2)}{1} - \
\\Q{4}{(0, 1),(2, 2)}{2}}", "\\Span{\\A}{}", "\\Span{\\A}{}", 
      "\\Span{\\A}{}"}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SS[polygon[4, {0, 0}, {2, 2}]]\)], "Input"],

Cell[BoxData[
    \({\(\(P[4]\)[{0, 0}, {2, 2}]\)[3] - \(\(Q[4]\)[{0, 0}, {2, 2}]\)[
          1]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({np[#], nq[#]} &\) /@ SSPRelations[4]\)], "Input"],

Cell[BoxData[
    \({{4, 2}, {3, 2}, {3, 2}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(APR /@ polygonsWithPRelations[4, 0] // TableForm\)], "Input"],

Cell[BoxData[
    TagBox[GridBox[{
          {\(qI[4]\ \(\(P[4]\)[{}, {}]\)[0] - \(\(P[4]\)[{}, {}]\)[
                1]\), \(\(-qI[3]\)\ \(\(P[4]\)[{}, {}]\)[1] + 
              qI[2]\ \(\(P[4]\)[{}, {}]\)[2]\), \(qI[2]\ \(\(P[4]\)[{}, {}]\)[
                  2] - qI[3]\ \(\(P[4]\)[{}, {}]\)[
                  3]\), \(\(-\(\(P[4]\)[{}, {}]\)[3]\) + 
              qI[4]\ \(\(P[4]\)[{}, {}]\)[4]\)}
          },
        RowSpacings->1,
        ColumnSpacings->3,
        RowAlignments->Baseline,
        ColumnAlignments->{Left}],
      Function[ BoxForm`e$, 
        TableForm[ BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(APR /@ polygonsWithPRelations[4, 1] // TableForm\)], "Input"],

Cell[BoxData[
    InterpretationBox[GridBox[{
          {\(\(-qI[3]\)\ \(\(P[4]\)[{0}, {1}]\)[1] + \(\(P[4]\)[{0}, {1}]\)[
                2]\), \(qI[2]\ \(\(P[4]\)[{0}, {1}]\)[2] - 
              qI[2]\ \(\(P[4]\)[{0}, {1}]\)[3]\), \(\(-\(\(P[4]\)[{0}, {1}]\)[
                  3]\) + qI[3]\ \(\(P[4]\)[{0}, {1}]\)[4]\)},
          {\(qI[2]\ \(\(P[4]\)[{0}, {2}]\)[2] - \(\(P[4]\)[{0}, {2}]\)[
                3]\), \(\(-\(\(P[4]\)[{0}, {2}]\)[3]\) + 
              qI[2]\ \(\(P[4]\)[{0}, {2}]\)[4]\), "\<\"\"\>"},
          {\(\(-\(\(P[4]\)[{0}, {3}]\)[3]\) + \(\(P[4]\)[{0}, {3}]\)[
                4]\), "\<\"\"\>", "\<\"\"\>"}
          },
        RowSpacings->1,
        ColumnSpacings->3,
        RowAlignments->Baseline,
        ColumnAlignments->{Left}],
      TableForm[ {{
        Plus[ 
          Times[ -1, 
            qI[ 3], 
            P[ 4][ {0}, {1}][ 1]], 
          P[ 4][ {0}, {1}][ 2]], 
        Plus[ 
          Times[ 
            qI[ 2], 
            P[ 4][ {0}, {1}][ 2]], 
          Times[ -1, 
            qI[ 2], 
            P[ 4][ {0}, {1}][ 3]]], 
        Plus[ 
          Times[ -1, 
            P[ 4][ {0}, {1}][ 3]], 
          Times[ 
            qI[ 3], 
            P[ 4][ {0}, {1}][ 4]]]}, {
        Plus[ 
          Times[ 
            qI[ 2], 
            P[ 4][ {0}, {2}][ 2]], 
          Times[ -1, 
            P[ 4][ {0}, {2}][ 3]]], 
        Plus[ 
          Times[ -1, 
            P[ 4][ {0}, {2}][ 3]], 
          Times[ 
            qI[ 2], 
            P[ 4][ {0}, {2}][ 4]]]}, {
        Plus[ 
          Times[ -1, 
            P[ 4][ {0}, {3}][ 3]], 
          P[ 4][ {0}, {3}][ 4]]}}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(APR /@ polygonsWithPRelations[4, 2] // TableForm\)], "Input"],

Cell[BoxData[
    InterpretationBox[GridBox[{
          {\(\(-qI[3]\)\ \(\(P[4]\)[{0, 0}, {1, 1}]\)[1] + 
              qI[2]\ \(\(P[4]\)[{0, 0}, {1, 1}]\)[
                  2] - \(\(P[4]\)[{0, 0}, {1, 1}]\)[
                3]\), \(\(\(P[4]\)[{0, 0}, {1, 1}]\)[2] - 
              qI[2]\ \(\(P[4]\)[{0, 0}, {1, 1}]\)[3] + 
              qI[3]\ \(\(P[4]\)[{0, 0}, {1, 1}]\)[4]\)},
          {\(\(\(P[4]\)[{0, 0}, {1, 2}]\)[2] - \(\(P[4]\)[{0, 0}, {1, 2}]\)[
                3] + \(\(P[4]\)[{0, 0}, {1, 2}]\)[4]\), "\<\"\"\>"},
          {\(\(\(P[4]\)[{0, 1}, {2, 2}]\)[2] - \(\(P[4]\)[{0, 1}, {2, 2}]\)[
                3] + \(\(P[4]\)[{0, 1}, {2, 2}]\)[4]\), "\<\"\"\>"}
          },
        RowSpacings->1,
        ColumnSpacings->3,
        RowAlignments->Baseline,
        ColumnAlignments->{Left}],
      TableForm[ {{
        Plus[ 
          Times[ -1, 
            qI[ 3], 
            P[ 4][ {0, 0}, {1, 1}][ 1]], 
          Times[ 
            qI[ 2], 
            P[ 4][ {0, 0}, {1, 1}][ 2]], 
          Times[ -1, 
            P[ 4][ {0, 0}, {1, 1}][ 3]]], 
        Plus[ 
          P[ 4][ {0, 0}, {1, 1}][ 2], 
          Times[ -1, 
            qI[ 2], 
            P[ 4][ {0, 0}, {1, 1}][ 3]], 
          Times[ 
            qI[ 3], 
            P[ 4][ {0, 0}, {1, 1}][ 4]]]}, {
        Plus[ 
          P[ 4][ {0, 0}, {1, 2}][ 2], 
          Times[ -1, 
            P[ 4][ {0, 0}, {1, 2}][ 3]], 
          P[ 4][ {0, 0}, {1, 2}][ 4]]}, {
        Plus[ 
          P[ 4][ {0, 1}, {2, 2}][ 2], 
          Times[ -1, 
            P[ 4][ {0, 1}, {2, 2}][ 3]], 
          P[ 4][ {0, 1}, {2, 2}][ 4]]}}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(APR /@ polygonsWithPRelations[4, 3] // TableForm\)], "Input"],

Cell[BoxData[
    TagBox[GridBox[{
          {\(\(-\(\(P[4]\)[{0, 0, 0}, {1, 1, 1}]\)[
                  1]\) + \(\(P[4]\)[{0, 0, 0}, {1, 1, 1}]\)[
                2] - \(\(P[4]\)[{0, 0, 0}, {1, 1, 1}]\)[
                3] + \(\(P[4]\)[{0, 0, 0}, {1, 1, 1}]\)[4]\)}
          },
        RowSpacings->1,
        ColumnSpacings->3,
        RowAlignments->Baseline,
        ColumnAlignments->{Left}],
      Function[ BoxForm`e$, 
        TableForm[ BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(APR[polygon[4, {0}, {1}]]\)], "Input"],

Cell[BoxData[
    \({\(-qI[3]\)\ \(\(P[4]\)[{0}, {1}]\)[1] + \(\(P[4]\)[{0}, {1}]\)[2], 
      qI[2]\ \(\(P[4]\)[{0}, {1}]\)[2] - 
        qI[2]\ \(\(P[4]\)[{0}, {1}]\)[3], \(-\(\(P[4]\)[{0}, {1}]\)[3]\) + 
        qI[3]\ \(\(P[4]\)[{0}, {1}]\)[4]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(StringAPR /@ polygonsWithPRelations[4, 2]\)], "Input"],

Cell[BoxData[
    \({"\\Span{\\A}{-(\\qi{3} \\P{4}{(0, 0),(1, 1)}{1}) + \\qi{2} \\P{4}{(0, \
0),(1, 1)}{2} - \\P{4}{(0, 0),(1, 1)}{3}, \\P{4}{(0, 0),(1, 1)}{2} - \\qi{2} \
\\P{4}{(0, 0),(1, 1)}{3} + \\qi{3} \\P{4}{(0, 0),(1, 1)}{4}}", 
      "\\Span{\\A}{\\P{4}{(0, 0),(1, 2)}{2} - \\P{4}{(0, 0),(1, 2)}{3} + \
\\P{4}{(0, 0),(1, 2)}{4}}", 
      "\\Span{\\A}{\\P{4}{(0, 1),(2, 2)}{2} - \\P{4}{(0, 1),(2, 2)}{3} + \
\\P{4}{(0, 1),(2, 2)}{4}}"}\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["n=5", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[5, 0]\)], "Input"],

Cell[BoxData[
    \({{polygon[5, {}, {}], 6, 5}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[5, 1]\)], "Input"],

Cell[BoxData[
    \({{polygon[5, {0}, {1}], 5, 4}, {polygon[5, {0}, {2}], 4, 
        3}, {polygon[5, {0}, {3}], 3, 2}, {polygon[5, {0}, {4}], 2, 
        1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[5, 2]\)], "Input"],

Cell[BoxData[
    \({{polygon[5, {0, 0}, {1, 1}], 5, 3}, {polygon[5, {0, 0}, {1, 2}], 4, 
        2}, {polygon[5, {0, 0}, {1, 3}], 3, 1}, {polygon[5, {0, 0}, {2, 2}], 
        4, 1}, {polygon[5, {0, 1}, {2, 2}], 4, 
        2}, {polygon[5, {0, 1}, {2, 3}], 3, 1}, {polygon[5, {0, 1}, {3, 2}], 
        3, 1}, {polygon[5, {0, 2}, {3, 3}], 3, 1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[5, 3]\)], "Input"],

Cell[BoxData[
    \({{polygon[5, {0, 0, 0}, {1, 1, 1}], 5, 
        2}, {polygon[5, {0, 0, 0}, {1, 1, 2}], 4, 
        1}, {polygon[5, {0, 0, 1}, {1, 2, 2}], 4, 
        1}, {polygon[5, {0, 1, 1}, {2, 2, 2}], 4, 1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[5, 4]\)], "Input"],

Cell[BoxData[
    \({{polygon[5, {0, 0, 0, 0}, {1, 1, 1, 1}], 5, 1}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({#, np[#], npr[#]} &\) /@ polygonsWithPRelations[5, 5]\)], "Input"],

Cell[BoxData[
    \({}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SSRelations[5]\)], "Input"],

Cell[BoxData[
    \({polygon[5, {0, 0}, {1, 1}], polygon[5, {0, 0}, {1, 2}], 
      polygon[5, {0, 0}, {1, 3}], polygon[5, {0, 0}, {1, 4}], 
      polygon[5, {0, 0}, {2, 2}], polygon[5, {0, 0}, {2, 3}], 
      polygon[5, {0, 0}, {2, 4}], polygon[5, {0, 0}, {3, 3}], 
      polygon[5, {0, 0}, {3, 4}], polygon[5, {0, 0}, {4, 4}], 
      polygon[5, {0, 1}, {2, 2}], polygon[5, {0, 1}, {2, 3}], 
      polygon[5, {0, 1}, {2, 4}], polygon[5, {0, 1}, {3, 2}], 
      polygon[5, {0, 1}, {3, 3}], polygon[5, {0, 1}, {3, 4}], 
      polygon[5, {0, 1}, {4, 2}], polygon[5, {0, 1}, {4, 3}], 
      polygon[5, {0, 1}, {4, 4}], polygon[5, {0, 2}, {3, 3}], 
      polygon[5, {0, 2}, {3, 4}], polygon[5, {0, 2}, {4, 3}], 
      polygon[5, {0, 2}, {4, 4}], polygon[5, {0, 3}, {4, 4}]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\({np[#], nq[#]} &\) /@ SSRelations[4]\)], "Input"],

Cell[BoxData[
    \({{4, 2}, {3, 2}, {2, 2}, {3, 3}, {2, 3}, {2, 4}, {3, 2}, {2, 2}, {2, 
        2}, {2, 3}, {2, 2}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SSPRelations[5]\)], "Input"],

Cell[BoxData[
    \({}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(StringSS /@ %\)], "Input"],

Cell[BoxData[
    \({"\\Span{\\A}{\\P{5}{(0, 0),(1, 1)}{2} - \\Q{5}{(0, 0),(1, 1)}{0} - \
\\qi{3} \\Q{5}{(0, 0),(1, 1)}{1}, \\P{5}{(0, 0),(1, 1)}{3} - \\qi{3} \
\\Q{5}{(0, 0),(1, 1)}{0} - \\qi{3} \\Q{5}{(0, 0),(1, 1)}{1}, \\P{5}{(0, \
0),(1, 1)}{4} - \\qi{3} \\Q{5}{(0, 0),(1, 1)}{0} - \\Q{5}{(0, 0),(1, \
1)}{1}}", 
      "\\Span{\\A}{\\P{5}{(0, 0),(1, 2)}{3} - \\Q{5}{(0, 0),(1, 2)}{0} - \
\\qi{2} \\Q{5}{(0, 0),(1, 2)}{1}, \\P{5}{(0, 0),(1, 2)}{4} - \\qi{2} \
\\Q{5}{(0, 0),(1, 2)}{0} - \\Q{5}{(0, 0),(1, 2)}{1}}", 
      "\\Span{\\A}{\\P{5}{(0, 0),(1, 3)}{4} - \\Q{5}{(0, 0),(1, 3)}{0} - \
\\Q{5}{(0, 0),(1, 3)}{1}}", 
      "\\Span{\\A}{\\P{5}{(0, 0),(2, 2)}{3} - \\Q{5}{(0, 0),(2, 2)}{1} - \
\\Q{5}{(0, 0),(2, 2)}{2}, \\P{5}{(0, 0),(2, 2)}{4} - \\Q{5}{(0, 0),(2, 2)}{0} \
- \\Q{5}{(0, 0),(2, 2)}{1}}", 
      "\\Span{\\A}{\\P{5}{(0, 1),(2, 2)}{3} - \\Q{5}{(0, 1),(2, 2)}{1} - \
\\qi{2} \\Q{5}{(0, 1),(2, 2)}{2}, \\P{5}{(0, 1),(2, 2)}{4} - \\qi{2} \
\\Q{5}{(0, 1),(2, 2)}{1} - \\Q{5}{(0, 1),(2, 2)}{2}}", 
      "\\Span{\\A}{\\P{5}{(0, 1),(2, 3)}{4} - \\Q{5}{(0, 1),(2, 3)}{1} - \
\\Q{5}{(0, 1),(2, 3)}{2}}", 
      "\\Span{\\A}{\\P{5}{(0, 1),(3, 2)}{4} - \\Q{5}{(0, 1),(3, 2)}{1} - \
\\Q{5}{(0, 1),(3, 2)}{2}}", 
      "\\Span{\\A}{\\P{5}{(0, 2),(3, 3)}{4} - \\Q{5}{(0, 2),(3, 3)}{2} - \
\\Q{5}{(0, 2),(3, 3)}{3}}"}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(StringAPR /@ polygonsWithPRelations[5, 3]\)], "Input"],

Cell[BoxData[
    \({"\\Span{\\A}{-(\\qi{4} \\P{5}{(0, 0, 0),(1, 1, 1)}{1}) + \\qi{3} \
\\P{5}{(0, 0, 0),(1, 1, 1)}{2} - \\qi{2} \\P{5}{(0, 0, 0),(1, 1, 1)}{3} + \
\\P{5}{(0, 0, 0),(1, 1, 1)}{4}, \\P{5}{(0, 0, 0),(1, 1, 1)}{2} - \\qi{2} \
\\P{5}{(0, 0, 0),(1, 1, 1)}{3} + \\qi{3} \\P{5}{(0, 0, 0),(1, 1, 1)}{4} - \
\\qi{4} \\P{5}{(0, 0, 0),(1, 1, 1)}{5}}", 
      "\\Span{\\A}{\\P{5}{(0, 0, 0),(1, 1, 2)}{2} - \\P{5}{(0, 0, 0),(1, 1, \
2)}{3} + \\P{5}{(0, 0, 0),(1, 1, 2)}{4} - \\P{5}{(0, 0, 0),(1, 1, 2)}{5}}", 
      "\\Span{\\A}{\\P{5}{(0, 0, 1),(1, 2, 2)}{2} - \\P{5}{(0, 0, 1),(1, 2, \
2)}{3} + \\P{5}{(0, 0, 1),(1, 2, 2)}{4} - \\P{5}{(0, 0, 1),(1, 2, 2)}{5}}", 
      "\\Span{\\A}{\\P{5}{(0, 1, 1),(2, 2, 2)}{2} - \\P{5}{(0, 1, 1),(2, 2, \
2)}{3} + \\P{5}{(0, 1, 1),(2, 2, 2)}{4} - \\P{5}{(0, 1, 1),(2, 2, \
2)}{5}}"}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(StringAPR /@ polygonsWithPRelations[5, 4]\)], "Input"],

Cell[BoxData[
    \({"\\Span{\\A}{-\\P{5}{(0, 0, 0, 0),(1, 1, 1, 1)}{1} + \\P{5}{(0, 0, 0, \
0),(1, 1, 1, 1)}{2} - \\P{5}{(0, 0, 0, 0),(1, 1, 1, 1)}{3} + \\P{5}{(0, 0, 0, \
0),(1, 1, 1, 1)}{4} - \\P{5}{(0, 0, 0, 0),(1, 1, 1, 1)}{5}}"}\)], "Output"]
}, Open  ]]
}, Open  ]]
},
FrontEndVersion->"5.2 for Microsoft Windows",
ScreenRectangle->{{0, 1280}, {0, 713}},
WindowSize->{1262, 582},
WindowMargins->{{Automatic, -1}, {Automatic, 8}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 89, 1, 30, "Input"],
Cell[1846, 54, 261, 5, 33, "Text"],

Cell[CellGroupData[{
Cell[2132, 63, 50, 0, 73, "Section"],
Cell[2185, 65, 53, 1, 30, "Input"],
Cell[2241, 68, 213, 5, 30, "Input"],
Cell[2457, 75, 1138, 22, 230, "Input"],
Cell[3598, 99, 117, 2, 30, "Input"],
Cell[3718, 103, 400, 7, 70, "Input"],
Cell[4121, 112, 124, 2, 30, "Input"],
Cell[4248, 116, 324, 5, 90, "Input"],
Cell[4575, 123, 225, 4, 50, "Input"],
Cell[4803, 129, 120, 2, 30, "Input"],
Cell[4926, 133, 115, 2, 30, "Input"],
Cell[5044, 137, 143, 3, 30, "Input"],
Cell[5190, 142, 219, 5, 30, "Input"],
Cell[5412, 149, 670, 12, 113, "Input"],
Cell[6085, 163, 343, 6, 50, "Input"],
Cell[6431, 171, 451, 7, 150, "Input"],
Cell[6885, 180, 711, 13, 110, "Input"],
Cell[7599, 195, 779, 14, 110, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8415, 214, 22, 0, 73, "Section"],

Cell[CellGroupData[{
Cell[8462, 218, 89, 1, 30, "Input"],
Cell[8554, 221, 62, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8653, 227, 89, 1, 30, "Input"],
Cell[8745, 230, 103, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8885, 237, 89, 1, 30, "Input"],
Cell[8977, 240, 70, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9084, 246, 89, 1, 30, "Input"],
Cell[9176, 249, 36, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9249, 255, 48, 1, 30, "Input"],
Cell[9300, 258, 125, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9462, 265, 46, 1, 30, "Input"],
Cell[9511, 268, 165, 2, 29, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[9725, 276, 22, 0, 73, "Section"],

Cell[CellGroupData[{
Cell[9772, 280, 89, 1, 30, "Input"],
Cell[9864, 283, 62, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9963, 289, 89, 1, 30, "Input"],
Cell[10055, 292, 133, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10225, 299, 89, 1, 30, "Input"],
Cell[10317, 302, 151, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10505, 309, 89, 1, 30, "Input"],
Cell[10597, 312, 76, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10710, 318, 89, 1, 30, "Input"],
Cell[10802, 321, 36, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10875, 327, 47, 1, 30, "Input"],
Cell[10925, 330, 377, 6, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11339, 341, 48, 1, 30, "Input"],
Cell[11390, 344, 279, 4, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11706, 353, 46, 1, 30, "Input"],
Cell[11755, 356, 587, 9, 86, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[12379, 370, 63, 1, 30, "Input"],
Cell[12445, 373, 112, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[12594, 380, 72, 1, 30, "Input"],
Cell[12669, 383, 58, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[12764, 389, 81, 1, 30, "Input"],
Cell[12848, 392, 608, 14, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[13493, 411, 81, 1, 30, "Input"],
Cell[13577, 414, 1654, 50, 57, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[15268, 469, 81, 1, 30, "Input"],
Cell[15352, 472, 1625, 44, 57, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[17014, 521, 81, 1, 30, "Input"],
Cell[17098, 524, 472, 12, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[17607, 541, 58, 1, 30, "Input"],
Cell[17668, 544, 262, 4, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[17967, 553, 74, 1, 30, "Input"],
Cell[18044, 556, 456, 7, 67, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[18549, 569, 22, 0, 73, "Section"],

Cell[CellGroupData[{
Cell[18596, 573, 89, 1, 30, "Input"],
Cell[18688, 576, 62, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[18787, 582, 89, 1, 30, "Input"],
Cell[18879, 585, 172, 3, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[19088, 593, 89, 1, 30, "Input"],
Cell[19180, 596, 358, 5, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[19575, 606, 89, 1, 30, "Input"],
Cell[19667, 609, 229, 4, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[19933, 618, 89, 1, 30, "Input"],
Cell[20025, 621, 82, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[20144, 627, 89, 1, 30, "Input"],
Cell[20236, 630, 36, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[20309, 636, 47, 1, 30, "Input"],
Cell[20359, 639, 783, 12, 86, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21179, 656, 71, 1, 30, "Input"],
Cell[21253, 659, 131, 2, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21421, 666, 48, 1, 30, "Input"],
Cell[21472, 669, 36, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21545, 675, 46, 1, 30, "Input"],
Cell[21594, 678, 1335, 22, 200, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[22966, 705, 74, 1, 30, "Input"],
Cell[23043, 708, 837, 12, 105, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[23917, 725, 74, 1, 30, "Input"],
Cell[23994, 728, 248, 3, 48, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> code/qZeil.m <==
(*!1N!*)mcm
j<`,,Ub60~(#/m9wG0bF: uPo8:&p[t;]4e+j]>FYd2V#6e&?zh>;(H|A|Q(=3t3*tdw<F
@Xf'au5uTTh5))FxE;YP<'Fq<C6Bp$$Qsz[^O2<@$z)l<W<?ureEn*KV0|;FL-5Z$w!DEf
>4DGeM^wYVesjSDzC!udoW+kR3avc+gm<\5L1At3*tdw<F@Xf'au5uTTh5))FxE;YPG"]g
TA21m)b10>;-3lG3<(;(ti2uUh!pcu7C$) 63`%Q`dB[[H34o6Yo4nGN]Xh1VwB%CvYI3~
?W1Ht3*tdw<F@Xf'au5uTTh5))FxE;YPG"o9DzITalu^oW+krSNQ9/T8L6jTa u..j9i.T
@j!qg/L- @2@L7cP>7?V:OY4]XubeqN-@]V:6t=.AjCvYI*eSkJ)PUBK.3[GC#@z*zeED*
$T3L]hgr3|i~e;)(q_A((/Xa;:<pi+(|o#"`m[@'Ab>0#T.qSs(6"f\L)"6beSp*GQ:T]Z
q~NQ9/B&CvYI3~?W1Ht3*tdw<F@Xf'au5uTTh5))FxE;YPGzo9DzITalu^oW+ku6\MC$[A
1zgo%Be!`/cE\@')=c1Q0M%MBb2%METpi~o$4.i~e;on*c)z,85I2@e%22"7^sKjt'=VSS
=)aU#cX("% aD`"8Pk\O_-?IXGiwt*alu^oW+ku6\MC$[A1zgo%Be!`/cE\@')=c1Q0M%M
Bb2%METpi~o$4.i~p&eLU{5nX1V0s=El5;#bQUNg(2 LGA+#K3e8@ZFIh6=JoDgdD~hChF
Qa&%a<6>f#U>$W19:*6+pEkZJV'E,t':0E xnb6& 0T;a6lrZ6ZuhRY3]XubeqN-@]V:n,
ei";(\X0V0s=El5;#bQUNg(2 LGA+#K3e8@ZFIh6=JD9gdivJp3 *c)z,8uim)iB1Qhk(|
o#"`m[@'Ab>0#T.qSs(6"f\L)"6beSp*GQU"D~mh:ITr5bK^:,6+pEkZJV'E,t':0E xnb
6& 0T;a6lrZ6ZuhRY3i~ZPZW-.,+LBL]K5FGKn;F$daIgm<\5L1At3*tdw<F@Xf'au5uTT
h5))FxE;YPpCE92M\[JqGkQ!#S6&6d.^`j89X0V0s=El5;#bQUNg(2 LGA+#K3e8@ZFIh6
=Jg<gdivJp3 *c)z,8 tP\%`NjEg&&Y/X^uOTUe~ wAzVl"$K6)o"hkM\HhnTdGZ<wGDGN
]XK4FGKn;F$d6>"as!`ggm<\G~_/Bpr05jSYXma1UwMVKl2rZ523mqjV<jjQjSDzi~ZPZW
-.,+LBL]E/Em#H Xhq(|o#"`m[@'Ab>0#T.qSs(6"f\L)"6beSp*GQTtD~mhs"PL$|&,^H
a"-b"B@dCvYI*eSkJ)PUBK.3[GC#@z*zeED*$T3L]hgrG(]gTA21m)b10>;-$]Z[ H*qT5
L6jTa u..j9i.T@j!qg/L- @2@L7cP>7?V$y<0D{m(!GVm)IL\%C:*6+pEkZJV'E,t':0E
 xnb6& 0T;a6lrZ6Zu"LY3i~ZPZW-.,+LBL]@J,rY/X^uOTUe~ wAzVl"$K6)o"hkM\Hhn
TdGZ<wOLGN]XUnt1[^O2<@11[a1zgo%Be!`/cE\@')=c1Q0M%MBb2%METpi~o$4@i~e;)(
q_A((/XaBBA-6)pEkZJV'E,t':0E xnb6& 0T;a6lrZ6ZuBlY5]X m0c5&t[@CCvYI3~?W
1Ht3*tdw<F@Xf'au5uTTh5))FxE;YPqDh<ivs)MCu(hy7XiK;I&*Y/X^uOTUe~ wAzVl"$
K6)o"hkM\HhnTdGZ<wrOGN]XUnt1[^O2\`Vs,4<(;(ti2uUh!pcu7C$) 63`%Q`dB[[H34
o6Yonhn}Dz`STZPL$|&,H"+\[M1zgo%Be!`/cE\@')=c1Q0M%MBb2%METpi~o$5Ii~ZPVs
,4@Ti9(|o#"`m[@'Ab>0#T.qSs(6"f\L)"6beSp*GQUo^xivk%F 5G3u8Pu=?&hj(|o#"`
m[@'Ab>0#T.qSs(6"f\L)"6beSp*GQT#^qivf"u3hy7Xnpl+`rgm<\5L1At3*tdw<F@Xf'
au5uTTh5))FxE;YPgBgcivJp3 *c)z,8ui/RDE$NGQ!@qx[.0pZ3Lt'H9y$+!CiA$P+ABi
H%^se,ZC]Xo|$Qsz[^O2gK5%KPYFY:JxBbr05jSYXma1UwMVKl2rZ523mqjV<jn%Y2]Xub
eqN-@]V:r8#,<(;(ti2uUh!pcu7C$) 63`%Q`dB[[H34o6Yo4n:I]Zq~MDu(hy7XCeU]`r
gm<\5L1At3*tdw<F@Xf'au5uTTh5))FxE;YPr-gciv^tivk%F 5G3u8Pm5@j }<W<?ureE
n*KV0|;FL-5Z$w!DEf>4DGeM^wYVP><2D{u0UN&%a<6>=Bo0hj(|o#"`m[@'Ab>0#T.qSs
(6"f\L)"6beSp*GQ\k^qiv[7-.,+LBL]Zdh*[@1zgo%Be!`/cE\@')=c1Q0M%MBb2%METp
i~o$CAGN]XE:]X]sTZPL$|&,^H=gq(Bef)@LCvYI*eSkJ)PUBK.3[GC#@z*zeED*$T3L]h
grnkgdivJpn$b10>;-<u^v*Z)0BRT4L6jTa u..j9i.T@j!qg/L- @2@L7cP>7?VpEpYE9
2MDCc{N-@]V:YkGW562@e%22"7^sKjt'=VSS=)aU#cX("% aD`"8Pk\O_-jTj}jSDzYkGW
562@e%iIEsP'YFY:o}H(ebn*KV0|;FL-5Z$w!DEf>4DGeM^wYV:hXGE;]X]sTZPL$|&,2L
mclYDO$NGQ!@qx[.0pZ3Lt'H9y$+!CiA$P+ABiH%^s:!</D{u0UN&%a<6>b}_YIv:+6+pE
kZJV'E,t':0E xnb6& 0T;a6lrZ6Zus=CWn|Dz`STZPL$|&,2LmclYDO$NGQ!@qx[.0pZ3
Lt'H9y$+!CiA$P+ABiH%^s:!</D{o*DzITalu^oW+krSbeJaD`SssTT6L6jTa u..j9i.T
@j!qg/L- @2@L7cP>7?VpEqzgcivJpn$b10>;-A oKeLU{KD[j1zgo%Be!`/cE\@')=c1Q
0M%MBb2%METpi~o$1o:I]Zq~MDu(hy7XnpO6uDiA1Qps27"7^sKjt'=VSS=)aU#cX("% a
D`"8Pk\O_-jTm`Y2]XGT]XSpL6T~1Gt3*tdw<F@Xf'au5uTTh5))FxE;YPtojSOeh=iv,V
(_C7s16X1YIXQ(h>%!SHC3iDG{E]-Y+UUj!pcu7C$) 63`%Q`dB[[H34o6:R]Zq~i@-yJu
]Zq~NQ9/!ef! wAzVl"$K6)o"hkM\HsY@FukD~B]U]5gtM]hTAMl ko4jYDz)6D]`jaPA0
1QD9o^ PNs8<iq0v'"UeUe 8$A6",277$'o5jYDz<)E7h3&?Dhu03W#O<)E7reE<]X76!Y
>gLf#00q&Pb$@:D{id5;^,gr'lA}&l723R3~?W\SG&p#QOZu`c]gAN]2FP3FIui6$vSJT2
Bif)=i2n,B[MLt#xOj2&6m,qnr@'Ab>0#T.qSs(6"f\L)"Uq6>0 +$H|<7;(QfDxj(" ax
LB.3Zj:ifu4PU2D~mh@'Ab>0#T.qSs(6"f\L)"Uq6>0 +$H|_:T~Dhk>0&*"* ;GG(IfQk
ms[$Gf]XZch*tyiA1QX[@ADdsnHn!1o2jYDzTA=|[Mgr2kiT:pYNDr^A=gKBU$DyA_aJpD
us)~Zv>9e`9WoNDz?2Y~V!uAi~e;BaWjuAi~e;5%KPrdE<2M%D!Xh2^}iv2Li;K?LkbAC#
hRi'!"'QPY]MAn.$5556 Q(bL$8DNN(.h4^}ivX2jNZ0,_iQt*G0&~X2jNo5jYDzNM#3]O
#7&AAc-!Mq`Uiw]3JWF"YP/Zc{-YNDG%G}_/Bpn-io,i?VK2E:b}D.m"agh\\HEX#-[`dw
M+O&Oj]1FPuH?5n'6\/NqhRPp9dVD{C/B9"*j&Ky2WqTVIuRtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O)@D-m"dJf{Rs79Gc]]@5A4H1"yECZ><qTF*3+5+6
j=[Ju0PZJjP]ZOK"N[Tyn07UI m^c0F57!Ik2? M:<_-ZI#.b2/DAZ,3Z@?&I5E:@s&=02
,Y`M=B^\f?dS_TB1I[ZIi~&djwu#mo(#LrDV(YNQ^k!Oo@8Z^vL^i~JhuTtrsPpkkB`OJi
uTtrsPpk>X:1%c?mH|qLT_T=#K*se8 N/Qit\Q?%`2pkRqB=3^^Bh>D1`KbHpBF4]X MZ\
_lDC.x'$s;^cGl>]&=N.7*,8n/DZMV@sbJ1UO6Q WLGlo,Dz]Xive;5[]e9E,3h:D1q\$|
9b%0'vbY@.=H*lD5q\$|9b%0#jG.#(T3SU"_f)5BEvZ!hCJ 4Gl$F4]X,AEt9qC+2Ph"D1
KvfH=He7/kTBj-cd]/+yV[ZqT88aZy_lB#VR(#7DEqmR*Z$s8A:+GKid,@DE,S/miw_!ZI
#.b2D)7t4 9>HBZ*t\,qM!7`+=-Ndv_%,ZVw[Va.VG-%^pivDz]X\Im;QL_!Sa[T#.S47=
17"F^c-$bY<@`2=EZQt!2}LDp3]_\IL<2yeQ$f#(R[G\>ic58F>JSB>m21RW]+h>ivpkkB
`OJiuTtrsPpkkBi~:v*at[O$"DPeo/SeCb]ZuRtrsPpkkB`OJiuTtr>[e<5t;bg3s) QD{
]XQ^NO@)L`>Fp'sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkD~p?]J>kkna\s1T2EL>_\7Otdh\O23lPX93WA3
o"_uJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJi?^D{]X>kn!ZG>wh@Dz9tmxBR[c#l-5>,2]UMG.aT:<gvD~]Xiv
4ND3jy]?Dz-(jpeK9zV{lG$dHa( <4^dXjMUG\]Xiv2(jyrL#ridDzoZ>8U8'|DNoY/u7Q
(9E5i?i.L`c"VfZ^!e($o,4j5L]XivDz]XTAfX7,3Xcg\w,5W{;[]hivDzW"jgr2[QDy2M
h;VO;4g3f(?(h>U"@uTH'II7h=ivDzhCIQfe'e]3ivtz^"19h|i=Bn-'%WaT7S;2]hivDz
g2_:n%@mitDz:rN~6\:+e8X&+X0Qdip#8jA7oX]guRtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr^{ivDz)$k(rA
#ridDz4GXDJ:\gkz]/9G QO%^{=)?q:*D@=gnf;`]h^[itDzO<2a__DIivZPr:Z6-_;}9q
A|?A8bpOe`%o:5nGV`)kgYD~]Xiv(BhGIuhs]WTAip\AD(O'T?hp;|j"p#8jA7oX]guRtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtr^{ivDz)$kHO>#ridDz$7a^9rfQ9d27m:9^,M< ]hivDzW">}o:@mitDz
a0j[?i&~6@]#iwI\ixp&qz-#>zh@Dz&Aq+4VeTSyRbG\CVI.Y*X0W|s*)KZUM)V?Aeo9Dz
]XIV_YId'e]3ivg-B('B@sH'NdpHebOIX5G3;@$u=&m_H(FN]givDz]XivDzs.e{fB'rl9
<'\@J5QG 6BcPhMZ'zjwu#D&]ZivDzG45D`ZgLiv/E$Ei819^vuw6X:+e8Ky[-8P]guRtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtr^{ivDz)$k.G6#ri~Dz&i?rF#kmVDoG+{* ;7&RZC]XivZPqB:']u^niv
i?/ci<TXGt%F#Q2}7T&|@Ci dY,X!~b=Cz]ZivDzO<sB_YgLivOeN"^|DVL27C0+V<9^MS
@fMT,uZ,3wd%A8DhX0:(jWDz]XersFlO6Q]ZivK??^>GLLCVI.6f-YCYi?,A=%uI&Ha[qu
?AY1]XivDz]XivDzItI.sTL&QNMzbCZ@oslA\QlN*l-q]!iwI\itp&r+h>/KE9]X#PkCOH
#3200u8cn/A33Jn"!Q6I-YCYi?2k>c9+X E;]Xivn$>wo:VCiwDz@JT\S;9])JljW|q(RG
]1k0%)Xfi~Dz]Xncjgsk%[Dx]XZr2%&"C2b8_-QNT2Gt0^h|h|>+c{-YNDP|,XLE:=]Ziv
Dz]XivDzq,k^e'[[a%d(]eb&q(B7jW'a)5'A5gn|Dz]XivDz]Xivbn&Je@N8[i]hW#@Yc`
fpiESaW|s*WyLzgKD~]XivrLJhI)"m]WTApr.e1:7DEt$,272?B=e(^xivDzT/k)\vM$Dd
]X56/P$>CV8K9aqr_+Q==r_!Gl(6dC,XDq2kLEnq_uJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi?^D{]X>kjMf!
]pV&ivSi(6psH}m^c0F5o<X/f~&3i<hcr2AO>zf.6Bn_Q|geivDz]XivDz]XVOYa:>Vg,4
mR7S]p`C]5HmMYW{Mbh3NgitBJ s&d&dUxD~]XivDz]XivRHmy+DWxi9Q%n>@B],iwDz]X
^d*akHKmDzX3tt$A!XD,^Ie'o/A+RI]1k0%)^,Z%i~Dz]Xf[ZWrg%[Dx2M/zh|mA8bcrmz
NOGN]XivDz]XivDzn/Nj)k9', 272?c~]Xj?qCZjiw_2GU]Xiv2(__nI'e\^iv'}i%m:9^
,M151X=I bou&#q9D),d41^%/RMFQ6O,n7_!D~]XivDz]Xiv7Mt& NL~M,Ce]ZivDz5b2a
`&!Five;#}27 mq9D)XPiwDz]XivDz]Xo|B..$55dE^x\Q[,rDA>E<?%*l2}!M69t=X&#P
:rL\I1]givDz]XivDzRmM=,SQ+T6T:m*ivE/Ha=E]hivDzW"tsqz%[Dx2MhjBua^]/g5k*
\7)n-{7!8j=7GgA)k%U:/D+]oI\&O&h:IVuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT_=iwDz]Xt:UlEL5v]X1>
7D0_h}RF0GQvdtfB?O"k\tJA0VOy>sn?>7;@W{[{ZFjUDz]XivDz]X>k+bLb\u4V+C&l<W
]hivDzW"tspY+8iqDz`jZyZ>#07!?N2;]pj-RsG\>i7p\om:qYQ?\zQf:R]ZivDz]XivDz
"}N8[i'"`P15&B//X1txM3B$cL,XDq;$I-96Si^qivDz]XivDz]XMc3v`?Z0)>(Ra<VGJ.
'~i%m:9^,M< ]hivDzW"tsqB+8iqDz`jZyos2wI_a<PmgcivDz]XivDz]X/DNO[#cn\BD(
1Io;TB>*]hrjN[bU<ebI!Z7GHbtjHE<2D{]XivDz]XivLb_Eem\O,}B6jWbB=QQH*(XpnZ
DZ(\)uHICH9F+[oI\&TmD~]XivDz]XivbX?vh`mo)"^dkw1?QToX"Haxhm/DNO[#cn<"]h
ivDzW"tsuf+8iqDz#ea"'^l3e&hzBOa%B[$;!SI]BGDBdtp1XHiwDz]XivDz]X,ySGb`Ri
6b-YCYCHZ@/w'-\whZda>8Qbs/W3O]#wG]]XivDz]XivDzeCj|J(ZniB\ODJtc?ksZE`t=
,Z>+]hUPH`8SKq!JAxs`E9]XivDz]Xiv:0,xi@[)\8l:fp>J?p.:CY/t#O+0,_GbndG29\
[+^qivDz]XivDz]Xh6fV!N-cM3T6LrTY>\S|*%U/51oj>J?p.:CY/t#O+0^qivDz]XivDz
]XD(.fD(QGVs["0['*[XE;]Xiv7m]|mc+8iqDzEs?&h>Dq).fsePm+=8/]_&ZJZ>#07!?N
2;</D{]XivDz]Xiv-S_el&=7f\DhGuiBDIZ@6iVIX#E;]Xiv7m]|ou+8iqDz`jZyZ>%paL
>J*;(DDNk%ItM*e4LPEK>-]hEQ.e9;g_3Pi~Dz]XivDz]X+xdA;2Rz9r0XO,e4_yE5i?a:
Pm,XDq;$I-96Si^xivDz)$k,I6#riJDzn!'3;8$@!XaiKz1\NQT!Gt?1`6\9p.trg$)."/
8#QG]g^[\_ivDz]Xiv]35zn?.cB[sI<(d{]/&TH)bC=HbnVf/SC>=c;b]hivDz+vtpuf+8
iqDz(Is"uOX&Da3}2n&lF+tcA-ou<(l'0g-a._D-3"r(oLE9]XivDz]Xiv/E#1HUEs?&h>
Dq).fsRHG:hBD}B8jWL*_"_T-}L`:F]ZivDz]XivDz+f-nX7e~AqMktP,Yo|c$`.gvD~]X
iv1o5D_y!Fiv/EMF0GQL0 :y=8f\_cok\NmKUT<+,bLa(4QLl!>{7+m?oY[CE;]XivXNtm
n/+8iqDzn<O$F,Z9Z>!e2EL]Pyk$_^/.o:'}i%m:9^,MFj]givDz]XivDz'b&!&!q9D)D<
i4QYU;FcQWZ73wQdW{'^?D=~$z\M/h0]]:Zui~Dz]XC`hF_]!Five;LPEK>-]hRH1^/x_&
okk-K?Vu>a(q&g\;Io]givDz]XivDzmh?oC:@"Ze19^vWL4ii%sL.#>0f\[GDr56D"]Ziv
DzT#I`jwKmDzs.,qO#Nkb!-$?(X7G7b44qW<L?l'fpRl77h\AvY,i~Dz]XI&EC_]!Fivp&
9d'o'BMle4LPEK>-]hQM3G+}fm?HRE-9FMgm<\BYX}iwDz]XivDz]XX%nCW|T6qgWy&6Y+
i~Dz]XI&JhI]"m]WTApr.e#l0^o`Ub&+qcT!nG>.?Wd{oQOa_%n E9]XivDz]Xiv/E#1HU
Es?&>GN~Aj>W]4DY8l=8,:TCQ<\z)^n!Wl+IY4]XivDz]XivDz-p_a,Ze HlQ0msRDG[A&
S<GtZ@/w'-\w'yLrPbZC]Xivp&r+!?>xf.Dzb=68[+5Z_wi9^&S>8Q.^#l0^/ ,/n/Nlg`
D~]Xiv4R5D`Z!FivZPr:VP9asT$>&*n=m["yO8QZsKcAnV]/IWOp=:a_;/0rGN]XivDz]X
ivDzY/BMM.mzH(\$MU6A$ T3>?p'sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkD~]Xiv4N2ak%(jD{hCJ`$PTw
J+b^h\%Wa`RiG\V).jQ7WL\u/]Tt>VD{]X>kn!X5]tbriv>4VEX0kD/c C;G9eU$D~]Xiv
Dz]Xiv#9`*+mU2cpq+0LoESe(@6Bm rCcooU6#=VWC\S^xivDzT/pWU{M$E+]XIBbCou]D
mXl#@nh1'w&!B=jWhB:)Wh>9L' ka/uWSu>_j!i~Dz]XivDz]X1>&B//U#S@GtV<rJQ6^x
ivDzT/pWbhM$E+]X@y,b@!"- i_y1321=%R$&~DNSmpr1H&B9y3Q9;JLh$D~]Xiv4ND3_|
1Viw/Er,B< f`%$PWNm|H(bZb0a/Dr).fs1IeJ@ncnF4$NGQgQD~]Xiv4ND3_l1Viw:0sT
(c#1'Wkk/A,:$pM[e8Dr;$I-96(^iVs1)b%!'~awIigdivDz]XivDz]XV;efp1.^IROp=:
a_;/0rh3e?9zE`q;,[41U>j!G9Y0]XivDz]XivDz>i7p\om:3{o<s/%@+fib2<WQo<ZNi|
amqq>\p'jcD|hCIQ1</MF:]X M$f<HG=KNeJ\OG1%m8t`*h1WLS"1^Y|SVRsC#Z</RNNGP
]XivDz]XivDzM.8%NnACO)^f\n,b%mGdi.7c-]/!:R)Jp!b6Cz]ZivDz>K5D`Z1Viwe;#}
27`M`CBG7Ea4U/D~]XivDz]Xiv'=UF<o@">i7p1dDr7|H:rDZNb5"HaxWL/DNO[#cn<"]h
ivDzg2tnq"VCizDzOn,0O-sGpkdP^x,AAFqhZ4;2&RY2]XivDz]XivDz#&?DbY I43/Rf'
d4E7[?\$=T:8$zQH.LPv2>]8DY8l$*pVG\]Xiv2(_l4i#rj7Dz:-F,Z<$g/$7tNnn!'3;8
)e[U#.S4R`$P+Z&R8Rn?6k>UD{]X>kh;T/]sbrivB85 h`d4$|$227#PkCD)hE\2,}>kDk
jGtr>_DBi4QYZP]P\jJeA i~Dz]XivDz]XdQ^xs0Zn92icV(r:RL1=ICG\]Xiv2(_lrg'e
^8ivAwHUo<X/f~[h[^!D!hB4jWiE8Fo9Dz]XD1ICD//LF:]X,y1UIX>WG^#(?BcL2>WrWL
KTF'[,q(RG]1k0%)^,Z%i~Dz]XCXZWu~f<D|2MkPBq,d>><X<?T11zgoF/]givDz]XivDz
=8I-=+Irh5-XCY<u?qi{LEo1_uJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi?^D{]X>kjMOj]sbrivSiA1("R[G\
pkRqrmESo9Dz]XD1I]f]/LF:]XM:qOg)dO^xM*3reI3y]LBMGpDa("Rosc`"o9Dz]XD1I]
fe'e^8ivMSoU jDrRo1\)8cFfp&0.RO)VDE;]Xiv7msJj}6Q]`ivhBZ)VwVI_NrJ&@@"h`
]/D2[F-Z&~BJU(T=KsipFk]givDz]XivDz'b\q[ I.^|9%HBo<h/fVf??fI5a.N\pb*Z$s
8A:+X<iwDz]XivDz]Xcpq+.`$>E;DJEB/"o:5{=V,8GN]XivDz]XivDz+1H|.ie^G[ N74
UM9 (3j%G[ Nb?h6-}@m<(ZoZC]XivZPpA"_]qbriv%{&:A>'>UF<o79#O.R1:G{_/ nfU
U9N/1XA,/fH{8};6D{]XivDz]XivKqeV\`JAl2q2hm\7BSGW s$'0Serg)g2d~1q$L>XD{
]X>kjMidELOP]X&S)v,zSG7URD(\3}?WKRC:-/=N\p+lnF6Bh:D~]XivnHpNI&C.]YTAhp
\`+w5^(_dra-X&nC$eNF#(qPT:4Q/j</D{]XivDz]Xiv5{n?>+]hhhR7pd\HP)N"^|DV(Y
NQ>K?QT;7U'>?p&m-~@ G\]Xiv2(__\w'e^8ivtz^"19X$+X0Q.sC>=c\#U!3(d%A8(LI*
/`@Fd{jSDz]XivDz]X>k3o0Kojkwi9-979R}q*-`oIAqDJEBcrq+jSDz]XivDz]XTA;;t8
e&D)'d,<WKM\#po]6@\Be^9ze]QR,5G\]Xiv2(__KF'e^8iv?5nS^C4QF.[?G.sW`"7=dJ
QFQOe`&i#rA$jWDz]X$QpXbhM$E+]XIBbCe+iY)KNQ&3H V`ZE]XivZPn/7t]|briv'=UF
<o@"=P\p+lnF6Bb5p$Nn7 >Xp'?XE$hCr2W5/LF:]XM:OCkhKC6A$ >]h>!N8Nciv%j@H=
+zk((f(R#>NnG\]Xiv2(__4i#rj7Dz(#f9GlPKS E^?W\4E;o<X/f~0=8apOW.${2Q_"]+
iwDz]XU{]4k!(jD{Rm^ISIT2()QIl!NOl6>JMTagOC@]>"Gp[z1.$c#zWz7?Iph=ivDzhC
r2X.>ylTDz"}N8[iNiem.G+\!gB4jWA_B=)G'uM;K"5Ddw]\5hXViwDz]XivDz]X7Dn"R>
h`iE3!O1,z_s1N03KKJyXWE;]Xiv7mHGn!VCizDz`jZy9}-]u7m]$=^y?z\Pg7q|"%/gjg
H&`jZyosK"E0jWDz]XO\pniO6Q]`iv.`$>Zp#P=fl.s^93icEW"T.uo:'mNQN[RoTYM9T6
:B]ZivDz]XivDz9tC+s1iESaDys2?8^*>-k~RP]1k0%)=kn?>7q6>SD{]X>ku8:5EPOP]X
N{_n6@:+j[NV[#cnSIVGX0D)B_-'%WaTfB>"l.s^ZDj&XN>wr-f<D|]Xh`,Wh|h|,y1UIX
>WG^,=$pM[8c>i&h?pQHX%ByMvkz](EWUPpWek6Q]`iv_kA1Re,W,iU,-T'eb(X1Sa@yoO
cUbn=Q.g*pZC]XivZPpYZG>wu=DzlG/zD@[?elM'D)B_$lG1:)N|XaJ.pA"9Az"OoFpt9{
ZF]XivZPpAo|>wu=Dz[Va.VG-%!sNIa2I~DZ#']e\n.$ i:UZ#I~hCr2gE/KJ^]X"/VrX_
,D=c<*(9NQ0}9QIq@!h3ZTZ72>kPV=qg>kn!7t>yksDzNiem.G[,B?aN0Rb'A1BU)|.oO9
[$^xivDz*Ep]_fM$E']X5Z2*k%OI#r)VMv-N;}$<Q8[T:-/no:%+awb[td2$cFXUEW]Xiv
Dz2M;.t@@"K6cM3O&QL+F#k<QI]guRtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr^{ivDz)$p]U\TKioDzV<rJ`%
'})/H);|GmF6>Wt+2}LD'JR~[fa$^qivDz]XivDz2M2EL]0G0]2/2E!REv5l[VM*2;@ K6
+{+\ N8bUTD~Tp>mWm5`QH?]2$NJ$zdk>d'S#O9d$S8[^_^qTaEX sHFCH9F+[oI\&rK]s
Raud,j`$[+D)MJR\i7\DE;]Xiv7m>yr-g5iue;&j`3h`.La%-bMMT6Z0&[6YjW`&D1IcIT
ECD^]X;4L'6Y:+hj9'>r2$M)j"\$R*\5Qa;4<(jW`&D1Icg2jii=Dz(#rut)D^aw4CLgKT
,XA.EqUZW|7n7!?N2;>QD{]X>kjMOjp^e+Dz"}O)0^== rB<9|\8E;gMEs:Q/ob<D~p?h*
lY]XU{]4pWe+Dz)doI9{A}'o7=QW?@B"R9ixDz]XivcyV6j#6t+~4d, ( 9k"hjw<:]hiv
Dz!,>xuhX5]VTANQ9/D@Bo\A I#B'R!$MYRGixKEhFImCZDz-(#%t}ce]/.\*30L%X_YG4
8c D@#e85C,Zty+%RGixnHpOI&CZDzhC,RVwv)6AO+[g[^#6e&?zh>5B?Uci.xU&Ut D9c
/.=5E#]XivDzB]_O\+EWG.UGeO]v*cZk.2+Ek$SqOG&%96VjQ4D)Ro<(QHfVs`m~L\h|;_
]hivDzgBjfsGg5iu/E$E$sM[8c>i&h?pQHmZ]7>sch.x)z3`p+]027D9QGEBDs2-i~JhuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTjX`&IV_YKFECD^]X(9#1+1D@GhC,1I7DRWG\ACZBX3k(\Xivoro|_8\E
iv!gplfpEI=8dR6n\STSt'B(;fcL=]l.s^ZD]XivZPpAX5H?Bu]XcpNH?PJ{I!8}0KMY0R
Y~oslcW$?[9ba`Vspkkc4~j%+r%cL+h%IVuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT_=iwDz]X^dTKjyUBiv>4
VEX0ZO76-d!#'AMl/>o:]SP4Pm\tq/E9]XivDz]Xive;LPEK,[^Y0HD9QG]STPa=\}iwDz
]X^d)@kHUBivND]n1BT\n+0|j) n0)_e39\Nh6o[B(.bN_8Fo9Dz]XD1I)f]jgiEDz`SL<
2yUAJ=23Arh1'wAx:}D%_.TBtj%8]\%zjhr2r iuOe.b6U12bC0$/!o:]S&dVs$,lDq0>S
]vO\p`ele@Dw2Maca&LP/>BmZ_B/e(hmZO=|%X-a7!>U]v:gH;exe@Dw]XfH\Ol6q|E|"R
dk:.m1G,N_Sad>D{\k5L_^4O]X+x,Tb\.\4VY`NR&~=%h:,R@I.)GXk&`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OZy]XivZPs$s)jfiqDz#6W|q@Shf6p,D)mjO6qn>0?pt{,XDq2kLE'J7>Xai~]uO\]sf,
OjDz2MqBF<pFG,reNPN[mj^c%mf)gdivDz]XivDz]XO8Ofu(g)&QQ=:R,`fg\QAG.%?B<E
6j>PD{]X>kor:'HGDg]X$qGd,}20[n8#@VG~7GO#h)\-W|h?SQbN&xY|B%8ci~]uivDz]X
TA9q7Ea4p*UbHYIqrsN4pr.et]kH_1Nm]1iwDz]X_eUlpWiODzidEW"T.u)"q/&9BJ,dSs
+GD+rJK:,Yb]VJ\O\J: P(E9Gzs*jSDz]X:'p_U\)@ivDz?u[cD-=d^b;}"hjwY7j&Dz]X
iv:0sT(c#1h8IQ!,jgT<-VJ0O [$O8'fdWSyh)h=ivDzhCsGh>jfiqDz#6e&UP6W 8jK.`
'^?r S(+Xl:>i"7XRDcw/_\,d>D{I6D3jy\iivt*Ju,+G_>W,cA96MMFmNtqkH_1Rh$P#2
0!(Zc=9dcrhU\-d>D{I6D3k%\iivt*2}LDruHrcpdjZJp+WLsPdSIFRGix\vJh_]C>]X\I
/}THSL!gF4A?TEGt-r`@8 ]guRtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr^{ivDz)$k.G42a]Wiv6Bn_It+XPb
0(Drhe=q?Y:)6'#d_f'O7>Xa=8D{]X>klOT/pniODz'"`Pk~ 2,y1UIX>W7N0'%qaTfpRl
Q`2yE9jU`&D1Im1<jhiqDz`SsQKrJO9<Ga7pR%[h[^6AO+M9qOg)FQGbocFZ`.A.\%1?bC
0$Z,os$/Dj#%TrO,/A_e5{N"6tR%E:Gzp_^qivDzT/k!Lf2aE"]XHEE!E1VlfEB&I~=8]v
O\ESe2OjiwDzV[Bi7,SDcE]/tbHeSNZ55=8l.G]\qfivorn+_8EN]Xi6ew3O7B&mah EJd
_+Q==r3u:y=6s%`[H-<vE#m8]Xel)$pX_eivB85 n!'3;8$@!X&N<|SCbPV!GSk&`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OZy]XivZPs$W5_:E6]X#PkCWLaZ*+0Loj&0.RJd#4@m3E#73N0|WHE;]Xiv7m
toqB7tD{2Mh9X9tt>#S|_ K=3yKvB1U"d,SIT2_ K=+1H|R-gdg4ES\YivDz]Xiv!gpl^*
5Y:-1.:-^V;3<(]ikw15h|RF]1Uj'oA&^^uw[+^xivDz)$p]t;)@]Ziv)K"(D@Vt1\&SS<
3trMY6j&Dz]XivZPq"e2H@Dg(IGv2|j%JBa2:.a%\O;J!wFzNSSaD~`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
Jih?ivpkkB`OJiuTtrsPpkkBhWq~T{G(NdE=7a&=nCAqXVi~sIpkkB`OJiuTtrsPpkkBG\
H#NASKrzBoN#X5G3;@$uT;B<QGg-!g-IDphe=q(b*fVm$0L48_$V8c>i21RW"0h7JW'E,t
':0Ef~^xiv]SDz]XTA6KA:QRD~e@syivDz'b;0VN,^&l\wZFideOhUiv2?]>ivDz<Gksd4
(:DN\6E;.[Y iw\J@9]<+BE$]Xh52/ iTXI^jK\HK6Fv&NF|AyWYi~TJub?/E$]XivhUiv
2?(gdvPo`KivWmD~]Xd@Dy]X>k8feW9F]hiv`l]=ivDz*p3\/F,I%Fb0LBNQ>KE{(ZDN+e
-n-,D@CH9Fi'N/o8WXi~TJ"/5ak+ut]VTA89eW9F;bI-96!wYX]X&SI}7\4.]XX%BG/B#i
!gi;my,|mycsh,iv#9f":9Bq]XN{-W;7&?NQ>Kh> MOq'G]hivptu|[9fof!DaMH!`I5@!
`su4rMGuKq>6VEX0c@dZ2n/kE9]X4}_5E"]XP},XDq*3+FCTl)A>]ZTA=)'{NaiVcya<oG
*l9ufQ9d27m:9^,M\@0r=0"VkRGR]XivDz]X/|2>p2Wyo[lLcM.`,"^vivSYnCsLDy]X"b
g.r<;}:+Hs;|#+9rQCA~VlSJDN#]"{.t:R%#8~]hiv*Do]Dz]Xjsbc'rkkL*_"_T-}L`=)
BJNhkiIiE:]XivDz]XM*7p?WR*)z?+=~bP!O]hiv*Do]&dj5Dz%F/}[sFa[:mv'L8o\&IT
[s#^"{.t:R%#8~]hiv42oI\,Zr]XQ6WL/DAZ,3Z@_Fj5Dz]XivDz]XivDz]XivDzQ(h>cm
jw`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkBp_fl.He>\@')#&\LpIfl>xE]t=1Z4#O-@Tt3*tdw<F@X>.DqKvfH=H
e7IE9^`BY1^!#07!?N2;NQHgDR7;h\AvP[F2o<-Z%(`=.VL.0[t{F~6>DNbL4C(_#1.~[W
W#@YNkO.bCjPZ[Dyc@0J(bc=9d?NL{l53*!6ZQ=|7Z6]Hgn_NSHgDRZ@[#"%R~q*/r_e'O
GbJMiE9]Abi?]WQGtzF~LCD/^y#ab5F5"L>l6i$s09PU:?8IdT^x%nNW>7.%&pWH)aOCG.
VuN#Z[)alj+D-nND%!ZHsUJ}IH9^`BY1=`JjEctnHE3In"!Q s y)M.o2@!|^&l~$e'R0~
NQ^k?"it2<_Y#ab5F5"L>l7p.a\@%O% Ehn_H}=+qj`"T:B<Z0TIfHE!Or[)\u_a;3-a96
mU.Ll,DB=YhBZ)"k&pV[[64%]5ZP=|%X-a7!oF0Et}X:kYrhD'Km79n?lTibiC\IVOMTS7
cE*lieTN..";D@7pa4RLE=i?Z_9}8ID4gr9I\\rDJLj ]xN6<%qu:%h'^rivDzs.]\ivDz
]XivDzuLr0:%i~Dz]Xv#qZ*&TyeiFA9Fjd`OQ@pW]5DyUGivDz=8j\erD+JXY.iwDz]Xv3
:%TI[_E$^gYVtbet]VivDz]XivDz]XivDzcn]kGNeR2!E:]Xs0Dzv5<&]ZivDzK&]Xivf!
Dzs.]SivDzE@ixf!2!E:]XivuK3ZU>lchBnTHlP.>iWRuPtrHlP.>iG:iu=6j\[(_,H.D4
>k<sZ,&>?ZL{l53*!6ZQ.I=&N:C@iCUb/D3In"!Q s y?#ID;FZ,&>e@bV\HBGWxCs?RA;
D>_v1c+PZ[o|VqW{Py[4u;<&]ZivDzs.]\sGs@t1X-D~]Xivp&8whBDzEbfqD#jTdZ?UDz
s.]\ivp&K!Y.r jQ2DgFivv,JhuTtrsPpkkB>eh>]j*QD9JXY.r jQe;GF<ws0]\fotJRm
`T<Vt+?rj b]GF]X`]ivp&K!Y.iwDz>i]Xv3:%i~Dz]XivDC]KivDz$Wf6E~a"K&ncT+Fp
^wp5,1?E'xDND^QgZN]{nSPfM^[6@1>g[z+1;CN"`Np6h'^rivDz]XivDzH#kficF\Sxh)
b7hV@kse:?`}.[Vm@Y968$eX'a)dG!KsKT LZ\_lObL2.cj[\H>IS|PrD$id7N9b+^@3tA
X-Oi[aV/<w7t[ZW$i#tjsP,}j`YxGP]X]3ivZPDqhC]Siv]SYw`I<VdW/I/}0TNk;2g3\H
9|>jbjp3byWfjWO!EK!$[4te2!E:]XivDz]Xiv'a]5ZPFam^AN^>#ab5F5"L>lmDe'b}66
eX'a)dG!KsKT"62z+P0Y!X<GjJ=/X*,4]5J?Q|1i0uh'@4YF]XivDz]Xiv/EuR=Yo"Sy]U
gr>;hGh>ja`OJ9>iH#[:gmiv'a]54~_5oL0Et}X:@NBa 7X9]-0M: nGV`)kq_j[[(O?aa
oQpTlL y9]>i21RWXF/EAZ,3Z@?&I5?lQLGnA)ICJB#4A>::&*seQ65fMCfq1HXdLd/uM'
B[ 7D%s?G\ E^00r[Natf:16[@J.t{9y X^}o~i:^&S>[mO2h3:4[yp+Pe=B8$H8D4`UL<
2yIE9^`BY1hki@5Z.&DpO6<%^dXjMU`SL<2yLx!M'J-9"Qeh*l>J#L-5@"0UYY&)?WSSGt
9Fi'N/o8'h?rh[m#)zSE*@fTBcZr!E>J?OQM5bY~p-D?A\%{'uB("NRuG\`SL<2yLx^J3u
_A?"FqhM=R,DO-3fFvhMfB6i9[Ab%F,ZLERUTYM9T6+//a=4h:J`N[jOib4F6lg)a{o"/D
AZ,3Z@4;>i<u?q!ChoK7;8$$9dZIm:8bt#9ze]QR_H?"`mZZaXq5T_Ke`mmMUE&)#O#gEu
]A)LDN\6Qa;4Q]6z(b91ic[5[d4(>ic58F>J=lg*q|Rl[w&)h;jmZ[MB'a(DDN`r<2jL=R
,DO-3f$T/D0hh|KOXE^bPeW|IBbC/5o:@6.ABPRR6n\Srh<'nZh6m#)zSE*@<ZDs*3+FCT
l)F_WLu,,|mycs/S_e]SYk_cMi@fMT,u`>?{Uw;4L'6Y:+hj9'i}50r} Lh*kw15h|B66M
S9@ 8c D@#e8 N/Qp1& fU/Stj^x 2T]Bi/$kz1<&Bgg"b/v_YspQ6a<]2@]n?9c+$H|hc
@kse:?`}"O7"A8",e&?z=~T '|DN\6E;21lA".N:G.D+`KbHpBDp*3+FCTl)e.QF&D2vBZ
oO p2~9dZIm:8b#2)K1=Gg Hj0jA k]1.q?A-~LOEKET9x%#U;LaPe&PSuOf/>'HZkOG^{
BN%]5[]e"b2yM*?M,R41$65^\M$}'b(DDNSUqi&k-SN8)Tp!MMT6[):8It<yNP3`ZerD*|
a9!'MY@BA9D>.[909Sk[T4[<#F@pZ@%-`nOH[$=O5aB4?L#([I 9l'08j:s*D\j.9^i"bc
D)hE[IG/W|%Q_Y'Dm?oYpxEsDqQD[?R/tL'TYdWXJae'P++jY^QF_ZJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Ok*
WDrgq'QL&djwu#-oD|he=q(bp|untT=VSS=)aUL,[<icJ`N[jO=R/z.b:S`}86"NBeU('|
DN$>A_sCe{[GL2 gaZ?| s^5T82P&SMv@i967YRIK?Vue0:<6\:+e8"0Byp`hHrh<'nZ_m
IC+,Y4 S6Bi IFrg68]3uB'!^i[&?uCS.3GM)).rSo-~MF,m.&!->2VE-%(Zc?/o_eL2(]
tptp\),Z_<"b/f!G_3?"hC:)WhrmA;WtT}@A^`pHYst\YCo<X/f~IFq>_kY-hkN-@]D`\R
6T:+a4$3k)Sqh)p|*r^)D?kUb^2TojDV4.`AVGN68csT3X4&]5uB'!^i[&?uN~;|[B&%a<
iABnM*T6L2(G_{1NY|kd5fE{h_`teJM2T6_!a&')H0^%ZPT39;oFk@=+hyn{rrhU`Aj[&F
D`tj\Rb,+yN'hr&4nPp|L/"Q]T@5A4H1ro6KQsE6"L 6-cM3T6B(.bN_^,[})-=S#$ch=i
e[T^SvU%,o3&V{N9G14,]5uB'!^i[&[?u}eUn|'G'Gbgh\Z4.~MF(QRMpGhHrh<'nZ_m/E
AFY0^!$Q,6 sCTL]I}q$bW(Qa<4,]5uB'!^i[&(6SnVlY0=`=](<?rCV6I8dFji!h5X%nC
avRaNnV ^A?"hC:)WhrmeodZnz22PH?`=~$VT_ipQVbNhz,Y"/1<H@D4tO.#G=?v3v;*gc
DE*Z_B1cY|kdPei.bRRFK?Vu*%ieJ`N[jO=R05:>if[5[d_3)'I$A1>k21RWhV'2%]RMY-
hk55HNCH=ca4+6\'o0&0^dWLkd$B*(ieJ`N[jO=R05SwSIGt"Ldz\>'`!taT\Ha4$397q+
eh@fS=Gt=ca4+6\'No.W I7V4+]5uB'!^i[&pAY4=`jX[R9a.O1:PH?`=~$Vh3F'i?@Y"/
%$Dr`KbHpBD>D+?WS|Keb}0JOi'GbgA1X+L|?r+6\'No=H0BZT!e($RoTYM9T6QGL2(G40
]5uB'!^i[&Z7Rs0D!6Of@u)=.oO9bC: #d_f6LAw'J=0 rO-H6D4tO.#G=?vIJ^|1c!6Up
I&2Z=_(<NQT!'II7Lyco.t?MaJ]e&x@0>rE{(ZDN93$>A_p`hHrh<'nZ_mrtRN0D!6UpI&
2Z=_(<NQT!'II7Lyco.tZ@!e($pMhHrh<'nZ_m\R$*r-GMtT4gn= f&q6Y:+aT:<ZIO?O7
3p>r&f'Zkk>87Zi@_C?"hCZ)"k&pV[rmnHGe9x`}o<h/!ENSfHBOhT@!k~ 2"/0oO'@.+c
!gug]rs;.s;}=}au56fD`lpGhHrhD'Km79n?_m\VoUiBX/kY.J,:fR$!b-0Dojp|L/6MAw
'JB)=IT2D+nFek`9T4H)D4tO2#5vVgG/?vRmD+<4[BC#X2'^`=7G#Oe8"00o.f9=@v9Jnd
v#eU,ZkPnEek0Je?_%G]^%ZP=|%X-a7!oF?T.7@i"L4Jl@>\th'I-~2>(cc?Zz.~MFZ_8c
nFQGprG2'R0~NQ>KS|h)p|kh]WA_6CVf%mZwT+SIGt"Ldz\>'`!taT\Ha4$397\6Ot.rJD
No&~T:$ABX=MRZam-/p2NP${T;$Aesk+Z[o<9/'9A,oFf[oLSqKehCR?.Rb81?_"sa$>!X
19PH?`th'I-~rB_n^c@oSDcE)ksaM^!'Ge^%ZPFam^AN^>)'`=Uc)rD|Ro1\)8cFbn)w20
/Rf'p|L/nEM+A&*tUr7M0'%q sVo$gqPBR` "P]T?4BSGW[`rmnHGe9x`}.[Vm@Y962^[n
MXe49I1Qtwkc^c@oSD8:XWfS$!b-5inDaq4C(\[+a<Dyhe=q?YDsU@l!)rMEqO&RLrWLkd
")L{co.tDrOp^M;3eQp#8jA7oXQGL2(]40]5uB'!^i[&pA'rWz@NG`a`0RY~e)55HNAf2;
F20^h|h|>+c{-YCYCHo<Es>k21RWhV?JS?Kep}L/6MAw'J'nNQN[RoTYM9T6QGL2(]40]5
uB'!^i[&0^5M\P3f$TA_8(7!?N]FccoQjDZ[o<X/f~IFCXjG$xS_F{19h|!u&Z+0eW9e2;
#O9ufQ)L[+a<Dyhe=q?Y7FAFA(a<3f!q* ;7g3L~dwA1BUW})-!gXfo[c#Ii0] L:<#d_f
p8hHrh<'nZ_mWM'3E{O)nzrrd1WMK=aT:<Q 3XQMS@[mHs>+]h,bo^b2rfH8D4tO.#G=?v
A4aQ:<Q )rF^"k[gJ.nEG UKN92s2EN7@.0|H9D4tO.#G=?v[Pg7Al"L$:9cRqpd@HA2-Y
CY=gnf\!^~mKs2d1WMPb,E?u[ct]p!t&^+P[?!hC:)Whrm0ZoI<,[B&%a<iAs?faMXbTjX
*r^)D?kU7y?!t=53JiZ-8ced#}275B?U`FH)H)D4tO.#G=?v7\)xTvgb.o':aFbK$027M:
 kuIr@l&Oa)nGe^%ZPT39;oFA62nC>n|rr2o^wrDQNI6b]A1A4NEk<Fh7pa4e?55sYEsDq
`KbHpB.h&2ba)rD|he=qf`3ov1e{>84woR!:R`BP?|Fr&VlEhB0kGl>]3+D_[8[d<0jJnE
DB.~tj^x 2?(?O,b]:G_#(jMfBoS0Lb;WLe*3ys>^`^wCzh> mr1g626&['GFoolj)o6$P
$Cn$@A18"nF#]6[}rhQwM^@.';a2SH8c>II5]j[*o<X/f~m^iC]|h7)"(feqEhG=o53q8c
Wx+XDE[,90[c[dR}+dKL+P y(<h~Yn(L#TP+fRM`ZkJ.QH 6hIPeRB@T-'0Br9Pl;{QII6
kr0g-a._ I7Vo&^c%mf)j;J5?RLLGZVE#^D]#yEu>WF->}h_1Ds>"4Z6uB'!^i^#,.[F]H
_c3)1X3t9`[a0J9=\L/}>rST(*(4CTpFBwn_>3S*tj[7&>8zHB%Fh6M*.\ae!w-d3v#O[F
b7Svi.9%HB2qqxd1WMPbEfRALSKNNSn_mBb<d|iU%Yfq4<>2_!)."/8#T: }?#h>?(tO2#
5vVgG/sGj]Gv>eh>]R2g<=$Vh`OaL2.c)z>7^yQFbNhzj{GviHDa>W]4]r,NNg[`9tdo>d
'S#OX<ZPFam^ANV6UlebZ0TIPrSGKv.3P /+_e]S.`$>ZpGksGj]RkG\>iBqe(o/A+FMRA
bqp3byWfuBT,V&;C^b)(ahqq\ZZF72MX8c>W0W&l1l\w"bEn(L#TP+%!ZH9Fi'N/o8Z{aX
q5T_KeRm[w&)h;fi3ov1e{>84woR!:BPM*T6hpkg\ ]5H=NZol0G2@C~RR6n@7Adj[h?!V
l4oQ/A[$eJBnpyB7U"B:jWK/fk3ov1e{>84woR!:e](43Ue1'<]/2gOCG.VuN#Z[?7iRk8
it4F6lg)6p?9t[s23lalL3I&eE;eCS8K>^oK&;DNoYB<8N@H8I 6M2Gl.K7`aU,"r=@|.b
k4WL5ZG_,1,XS8NDdh4U,3&~Awj}s\$18}95`jfUI>/`b,G's7Hr2z=_(<?rZeO8d}:.[\
OS6n,_>tf\[GAoi?5ZB:U"]5*_&Q&hNS8 5DuPH4B8?L>k&U,TKF/>C>=c&=Q,]0>sch.x
)zuRs?j]RkG\>i.]Q;=r_!\uD\bXa-5iCq^y'ljw"(I+iHDa>W.%8Z^O=a tc`A:D>.[Vm
@Y968$5DU0>+]hrh2@$>ZpGks7s}4@Jfu"iSPJ#8NO79thF;$*pVdK^x\e^,R$G\AC[c\E
#lP`7w%w[Pc`kh.H5EsR:)IG9^`BY1=`JjpnT39}t[T5I,8F-}.~aAUz3&@A1bG~uHokj)
IP2m>c9+mU`,i2<N0r=]8e>i21RWBp$*)jCQAf%F$raN$r9lR.Zk.2l&g)t_#\lEiESa.R
b8.\D-3>JA^%#Y`*lN=R,DO-3f!q@%Q"[QVOMTS7cE*l9udo>d'S#O%WBkU(uUkGnba^m[
b2_zkUud@=WJpY\N[ZRE!u2z1X3t9`;A+M\9E{D>Ak]SDB.xpMhHs-AQoF0Et}X:@NBa 7
X9]-0M: nGV`)ko}c$.\+o[S3s4-H` 6g(*l?{AQI bS'\SeVl2y@ [20m"}#z1$LBdU^x
4ii%Ly^J3u_A?"*Eo]&dj5=R,DO-3fiyOrJgNp)dG!KsKT Lp22wTJ=t=9h:J`N[jO92D:
3">t(IM.hmHr(/"Q]T)Pt/Ge'DN4lK$xs/AQk2nE]|h7)"(feqEh!W$TODkhKC&JUmtsby
:N=]e)@5BekJ><D+Bz4d /r]Z6m?In M$.`su4`[=#RZam6TSB.Lk4X1/4_e 6s4)Ke@.y
tbhOO^([[3@A+[' 9aX-nC$eh`kh.H':b_A5ZmaXq5T_KeTQ }TXh*aw1iV{N9G1c{7C0_
h}';%w=iU%*&4@K6CS%FT*VlSJDNd>S>8zBJAfZ@%-`npGIT2>p2Wyo[lL]/Q_NgA?[e.W
dHh}k\khS]nCsLoD0Et}X:@NZ3em[2VOMTS7cE*l9ufQ9d27m:9^,M\@\nrh<'nZ=+U'=)
'{NaYFAf(,@VHo(/"Q=4+$H|f!=R,DO-3fB2f6p,.U\@%O% ps#A^.)('F+$H|Jeqybykh
(R1UixC2IG9^`BY1=`"hjw*`WQC1/-2=%X_Y\)oa*l)eLf)fSY#+G8C13iK7&C200u>i21
RW.\QU3WG;0TPd#o200ur}Es+ 7!VUoH0Et}X:@NVWr:Sv$x5"Fm<$T7"kjwSY6W 8jK*l
)eLf)fSY0x1X/._e)sganDaq!wGnLCYdn:Z\aXq5T_Ke6[5lB[Nhki,,K61A/`AudoKC%W
Bk?RLL'raJ>J*;%aNQ^k?"FqWLm$r(bBa\HX'DN4lK$x?;nS^C4Qq90FZ^.~e+#}27>+]h
rh<'nZSI>\QLGnA)ICtlI[K4FpWLm$r(bBa\^.JAHn(/h7J`N[jOg)D/q\$|9b%0 gtsQ6
bRjX>:;]nB1Ai*&HBK?RmyNO0e2/05Os22/0NN#df6mn&?VhRzq*6IcE7y4 VNX0D)D!uC
i#o$D6>5d?,=r(bB=:\%9;8$tcAIk6`t^.Rm%#ZH[z1.$c#z?vQR0(n|uUp!t&^+=h=~T 
'|DN\6E;o<X/f~0]]:,bo^b2rfsCs8 2ujH u.j0oTUbWL\L,bo^b2rfN~_n6@:+?Pd{>J
*;KGNr^{\U1.=&N:-*p2NPZq)iD]<ru!N"j[a_)x=?aS(40Z9z_K?,LL8cki(X,\fD!N-c
.4l&da,iY9[z1.$c#zj%t[WNm},XC(eEhB:)Wh9tfQ)LAq:rWwq(3H#73N0|l}M9V7$g9|
1y,CEN3L/F#`70?Wq9'AD@Ak3)]L,wNg[`94iceOer3yqB+^Gm#~Gf?'#LeTg)](!e.[Nr
aT:</>o: 6s4JL%bT; }TXm-0[d6T5k,pMs4ZOWShcSQLYM((Qa<B:?LPMS E^?W#[T-3F
q5BR;C_!r~Fu"8*">Z43oI\,ZrrmS=JN<-pw8')x'QGbq4BR]Fcc*l9u;F9ee4VF&H93fx
2PoaW.${ALD>saF019.~aA,AEtL$ }?#Wmp3by8')x2lheJB*)Gd>&hT;(>"U%=_#&s|kq
Ny#&,Z_<oa_kA1s&ilqvF![RZFid[5[d>r(I7=3XoKEs'4NN>-`##ab5F5"L 6Is)"#aA:
Z4;2g3]/D2`KbHE7GhV<rJ/TaAM*7p?W"zsg2$QMZXa%"'2nB5jW>J*;;7`2#~o]qgWy&6
PZ`<?{Uw )`%$PETe$M2B5e(o/BJ?RLL>3-8Drc@Lf77+\f`f!5C?*tNbHIWTQ]FMUKN@"
MC[,X1SaAv^5eCM20Y<?T1^w:?T1T}s5s-D\j.9^i"bcD)-*&f\;_E[}H/D4`U?H fVnSK
^|#ab5F5"L`V?H fVnSK>\=~T '|DN\6E;o<X/f~`=?{UwkD/c C;G9eo~Ubjsbci\J`N[
jO<(d{0LGgAj]69t=]'+I}7\a[8^/=tsj|8v'vR{FeolFemch4!~e59I<<X90GTtQI[+;$
'ECF_ ?"JuJQdoNjL2_4#ab5F5"LpnE]SdfQ[G.\Nr\E6T:+h3ZTuB'!^iW|h?m#)zSE*@
`>?{UwkEk<13Vm@Ys0e{4f>i21RWN|[$/DAZ,3Z@?&n"dYX$beVfOs+ob,==@<t=Z8P,Ul
5Z91NnACD>AfEv'76Y(YGb9rj.&k?N`!ag E zTXsk0]D[(\?KJ/`6Q:dO`?Je-HnY@2[i
5:Bo$*)ji7Pe/TX1:172A#=gQHfV,YkPnE/%A}&l<W\IK6+{7G0ah|."?B<Eaus0N2[$5Z
3K#73N0|<-^dXjMU>Ih>Dqhe=q8r[*P=7p?WR*)z?+h>`M`CBG7Ea4ZTo_pfhH]W&dVs$,
=E*fGe'DN4lK$x]Y&dVs$,=E*f];[}1i/zh|B6jWRl[w&)h;jmjA ki]J`?AN"n/t~`#]s
s"O&e&?8HTGuuT ^D+q\$|9b%0g.r<"BSWNwB[do9[W828NueT`NJiSI>\e!R`@ h3NHh3
/IaA`qBd?R\HD `64yZeo6pKkB<3(53UFb$9'bi%duM2N@_/l<.ch`^*5YK6.^*30L=_(<
?rLCYdE!d?(Un=_m,n@1gc.oixF\bm3VMWi/iU,P!{!s2z1X3t9`F,C1,Zhm(QRM=44FVN
D*hEF\bm^aWLUz8KT:!^n,X7c0Yo#=f":9=8&4$?69?&#] yTXSvU%,o3&V{N9G14,]5HF
E!E1VlfErnS=JN<-pwc2b}B^t99zMWekCEACEpN?D(74bTRFcG\fA@>@AyC1GiSAA-6k.a
NwNB,Yhm$i'9`MLd0FD]jlZ[QF_ZJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Ok*WDrgq'QLa)sYZa(Pf)L,C|>k[z
+1;CN"dR^}P/OfB965iKJ`:&;#-a)k_LZ64aTks0oTq]q?&;DNoYdVNH_+ZD!\'7W{q<E'
Jcu=$PRqMj%C!W\XP/OfB965(j,{'v.MbCbH^LU!GoEka@t[HeHcr},/Dx3P_RItLaT6_!
\8+YY4]XivDz]Xiv[A@ToOP$ixp&lclYi6P_jzSq?[Yu&j'"mHGY> k0Dz])ZPFam^AN=}
hfHEE!/K%@f8G]/Z_Y$11UFd]S?=e]pT@"V;X0/gZ1cVYo^x )6!^j/qRnMjf q+i6n=@_
pzJcjqjpuG##4A_RItLaT6_!\8+Y(c$<K7gdEV]XHEE!/K%@f8G]Hnsj#-27GlB;74d:D{
=xDq^Ie'o/A+mDjYc2b}\7+*De^Ie'o/A+(o3B>i/^BnH:[,;-<(R~h3Aj<wjWB~s`oer9
 O!mn__I>n*`5?alB9VULKa*t[HeHcr},/qEq]q?&;DNoYdVNHBn11 P<2`'ivDz]XHEE!
/K%@f8G]Hnsj#-27GlB;74d:D{]XivGm[A#D;!D{2M>ThCR?.Rb8dR^}P/OfB965iKE;,A
[fGkqE1C/TD+epoTq]q?&;DNoYdVNH_+ZD!\'7W{q<E'Jcu=$PRqMj%C!ggfivDz]XivDz
 Sqh/I%@v3kJ]n]n5A6>ehpT@"V;X0/gZ1cVTTv3qLqGoe8?'/QXO&RAA1A4?6:P!%[;d7
]vivuUf{awAP;Cm/R3KOC:(JBz11.^k2DzhhJcjqjpuG##>kQXO&RAA1A4?6:PY]j&Oe=2
(Y@AdU^}\8A/V"13`b-olj?Xs!1(?Yh6)"mK[GpWK-e"a`*+Plh3Aj<wjWTFs@/Y-8#UNn
sgm~s!1(U/\QIohn"U[k.H+q.nt"s>qLqGoe8?bJ!M7Gt~F~Tk[8G3Tk\QIo(aeq!|3s/Z
-8.L*{W{Vm.iZ13&gFjs`%6@:+?P>,;B]Ggre?h7EUJcu}n,'{>8fKSDbP^)tY!b=\!j7G
pvjSt*)"/M%@@=s1oe8?R:pA^JU!Go[ApzJcjqjpuG##Bos`^JU!"*U%D~s.qLqGoe8?@h
jyF_3lO@gdivkA]n]n5A6>*[p?^JU!"*gws}JoJgjqjpuG##u*/h_+T~Z9k,uGueRS(/o/
'6t s>qLqGoe8?!i_&p GQ\ZIor}t7=d00h(>]^C y6J6L=S#tohflKu,M-RjM<j5<#bQU
Ng(2]Y-Q_a,ZOJ,m;3K}fXT)0MRLV*G3<wu2.j9i.T@jiyV(r:RL1=hnMYZk!eV{'2CVT;
$~On78j3o$n*KV0|;FL-Rm77h\Av0cA9ou<(l'0g-a<mbn.%`@muHG3ht3*tdw<Fkc,b%m
Gdi.$0SIEV`jfUv/ic\2m^<j]TA_6CVf%mD!`U6T:+\`uB'!3^Y/5P909S4";*/KMyj%dK
h}k\!Zl<h3sCe{TrkD/c C;G9eo~Ub=B8$XHiwDz]Xiv*`/jk>_/_o\YTS2%eE42>|mY1[
Y|k&><bP!On}Dz]XivDzgMka;3Q]]=&9s0e{'k[IAC0Xh7[IG/W|%Q_Y_|\YNj# XZ<qTF
i.^wf=/,Zs!e2EL]7ticJ`N[)nZgi}Tk[8G3"y%w[Peb>8`#$@n$ }e!9zV{7RO?LtH5o5
PU/Zsjp1DTYP>stO.#G=^RE7onB14(Bms`[G%,SkSv7a\STSt'B(;fcL2r*eSk'|=eR?B^
GppFG,Oj]1uB'!3^?9]f3B@;nG%s+o@jU0\QIo(aeq!|SkSv7aO&(H#TpK,XS8ND?#`_PX
Xip `N%$gcivo5PU/Zsjp1DTYP>stO.#G=^RE7onB14(Bms`[G%,SkSv7a\STSt'B(;fcL
2r8cWx+XBc?u@`<qTFi.WLg'PvjZ>FhC:)Whe(G<S.uHOD'u0q')j`3lalTkrs?[TTVOB+
_3PXXip BP?|H0EV`jfU=Ze_]#JM6Y&7n}DzrecERwu H(]EgrZTuB'!3^?9]fs"1(U/\Q
Iohn"Ue!9zV{iDhGM*BppFG,eE"`BP!~<~hC:)Whe(G<S.uHOD'u0q')j`3lalTkrs?[TT
VOB+_3PXXip n|DzkF_y>8`#2jkPnE.lBoi\`AVGN6\C/}qBYl'kX7ttjLWfDa3}2n&lF+
XVEX]GR6O?`tjSDz?u^>Fb*[%!Rkv%jVU l!DyeZ_ybfGv>S]4@5A48!.as0un7a\Sh6eu
IIKI3FY-G3t[^y3jal\C/}qBkNJvBb?u@`<qTFHY\D>beQ_yE5Q(]S@5A48!.as0Bg.mjM
Kp7#DI\Sh60 L3I& 7Fm<$nG%s+o@jU0^wf=lI'"@0th\q:-MZc"VfU9D~=8K}T=aIv+!L
N'hrsApkeE_kFFmF57*"p"]'D2`KbHP"=Cp*uHODBpZ7UVrs \Fm<$nGs!G^VESnI^)j\L
&xiU&*BP!~<~,Wi@SJ/_TJ8Q_/\mZPT39;SznY0&t[(S/lAc.2_+GZMC?>"0r-?=TTVOB+
_3PXXip n|DzkF_y>8`#2jkPnE.lBoi\`AVGN6\C/}qBYl'kX7ttjLWfDa3}2n&lF+XVEX
]GR6O?`tjSDz-r\t,5tP7VO?LtH5uTkYh4*u?6q?j-i*pbZ9Yt2%]9gt^wb9e}<jo:kA0&
*"ug:-4kdYG<B}7p?R[DecOa_%Ln3 BuB='UI$l<' %]'V`=\Cm;epdZgcivDzBmHUhR)"
G%hn2eLAI&eTL~Gb-r\t,5<XeC_yE5Bl?|Z7UV^w8OG/;|n%E9]XEVY/M8'Gbgh\[T%r:U
G0dKWMA8%,<F6V(d&g3r(;eDSy9@7G.b: C+s1Z35leU<YeCbV\HC1OMI}eX>J'n:JoS4-
CV?<3SU&l!Sfe[UzH[17@hX9:Q]Ziv3IKOM(@sEoTmV;ABEo8=7e`*AC6M:<]Ziv]3hmG-
a&4.>iDt=E[OBc[DZrok9^dA?xg_Pe1AcEp#3Ei~DzRm1^Y|\SW#Lu3 2=$>dKSyqxcojS
Dz2M2EL]!wMH,ZIA18&SC,[Fn;&pl"E9]XTAT=6>.p.d18&SHQ;|F]g-PveedZgcivDz>i
n/]AhmTZ.ws\H9g-\>.G+;geivDzBuB=aEa^92#}47/j\OrD"$]LM8'G'V1-kzBy3Ri~Dz
mhe"3Pg:7eNnACoI[g"U.3+;geivDz3>TgJ=N;"OZ95yVlnEeG@Rb3,"&M+>@%qB@,[.Sf
ND2vH|DZi|GN]XivRLo/Z7;FME6)e]BuB="03t#RMy#j0^3$37r}e{_qZw.vBcDb9p+bLb
cvTe^qivDz/5T:Sp.W9SbRSfVl'~Tz\u_ah6eu*Zet\5E{.hv-ga.y<*?6)zU6D~]XdQ?4
C,Bz@F##s`^JoA2w4* SHKOpebBF.`&=q+ZnSlG0Bc-r\t,5V:UV`*\U[X+6X9EWE{;c2r
G\]XTA2Vj=T3VJ^T/}(c/Uq2!vLt`Lj\>F-Fe>QoGfB;b?5m6u/Z0G?U:O=]A"'AKZ2XpK
?4:P1ueU%o(c*f1G[<a.AyCEABkHWDRG\+(6Xum-0[9wJjpn#6f"uTQ\dK?418!!uARGQ@
e LPEK>-2]V{A<D>C1(RH%CF]Zivk1Y%fXYFGQC1(R:W]ZivDzOn,0O-Dxhe=q?YJ9PeB"
AU[8j&5;K7&Civ=AnZ0 ^tivDzo2ZI]Xiv^B9rC+s1]/tb\Rb,<*^dXjMU_#\miwDzre"d
^XT}3Rh}>BK}T=aIun7a1H1XOD`nb;u!n?V`)kf843alL3I&((Ju]Zivo5%JFz3f/zV&>q
sQ0-5E2qmJ#uZuSquUkG&MUmts-$/x?6H ezptu|[9U>;$'EnQRwhsr`!Z@%%vJr]Zivo5
%JFz3fX7G'C'&l72_lKkp>v"G]a'!Zn,54`su4`[Hn5{=V!MtL]hivt*9?_lKkE3X^uOTU
D~]Xiv)G8A($ir[5[d_3tRBoN#eb_kKkO}`UiwDz2MA oOC5-(A8MV[jD~]X)6JujWDz-(
e>Rl[w&)h;eHo[ZT3ws>^`?Hj]>FD{]X2kCn?|2Zo$TnD~]XivPlp0WyDr*3+FCT+H2?s0
un7a\Sh6euIIKIcvn#g(\g!e2EL]3FY-G3Bn?u@`[8]Xive;>5o9&D58YLe3:v:wL32p<F
TtXW]|FSRWsaiC ?1A,3_/Ggs}Dzu0 P9O$xkTKYqfivh.dCD{pFG,^qGN]Xivh.>]-Fe>
Z"j2U,+`TJfX7,3X378csT^c\u,5W{[{8Ss~B~0x6uuCGMC1(RtQ]hivt*FI2o<1^d=[mK
Zd?HtO2#G3r8'x?r5IMCeV5%A?O)T:TBrcqh#hoF;eCS8Kg_UnNaVc-r\t,5okM\R8$uSk
OG&%96Vj&)K%D+Bz4d /o2jYDz7rVF!eV{e(p2RL@T-'EwB(AU[8i~Dz,GSj'|DNi+WDi~
DzZ55leUn{42W1<u8T>6'"5g_laAtL]hiv>4KZTtgbBKI.;8W{Cc!~G)Bp*)fc.J,:e!IH
bC%k]WDB.x(Eo2jYDzmh/*rg"d^XV/s=El]givDz`s9e`TL]JN\muB'!^i[&?un&DpY8j&
Dz]XivHn6aHg8FNVVc:8!CQHWuTA.$cL,zMu[$s;/Y-8/-i@[)\8+Ym8TpS0d7B{!~G)Z(
Gf]Xivt*!"R~iq^D9;IpgxivDz=xDC]ZivDZI2GlV4!ib(?HR@S'H$V4>v%]u,tqID!Bqi
e|IHbC%k]WDB.x=zoNDz2MBa$MkE;CG(Us0."Qeh.`,"kSi5rDoY62#TMyXDiwDz]X7v&(
7V]WDB.xZw>U+:IM?5nS^C4Qq90FU9>c?qU&-TKUPq`UiwDz]X9E.hr(7705:>FcGl=aD{
]XAN[8i~Dz"}sgga )`%$Pt#sNri"dm=UdrqNP+XDxhe=q[uhfivDzeC(z`TL/cL<;-OGe
O%<+JJE6XVb]0_h|h|U&D~]Xiv)G8A($ir[5[d_3D"!~(?,z&f\;Io f`%tL]hivDzKN@"
^qGN]Xivh.>]D{]XX1(V=_(<?r3fTSB<K/NSn_mBk:hG*uRRJIhf-XND]M@5A4c,@:D{]X
2kCnueNTV v)J~4-H`?5)z a\C?H!G-cW}i jSDz]X`ML]JN\muB'!^i[&?ucKe#X7(V@A
A2I5e"GM%^VnSKA?[8]Xive;GM%^VnSKT2mGoY[CiwDzb}@:]hivH~?U+Q/knzA_B=)G'u
u+tqID!Bqie|IHbC%k]WDB.x=zoNDz2MBa$MkEa2lpY8ip+pp2eGPNTkF/[<tpk2K?Vuv)
Q%`MS/U*Cpt{M3,N7iuK@2]givDz]XivDz]XivDz]X2kkPnE5QL!`MS/U*Cpt{M3,N.@o'
Dz]XivDz3vi~Dz]X2oPb0(]O@5A4H1]:\Tg%Jc_+JVp3eGiE(VEv`w@:D{]XTAip+pp2Wy
v$BhK8D~]X)6Ju]Ziv`Vip+pp2eG?!/u($g_\U1.kmVDGf]XTA\KUIS "s#z6)ZoJc0)E0
sku7nK6kA:P'YFY:Ky==`2GN]XivuK&,sefkrh<'nZ_mO93qo3jYDz]XUBS "s#z^qGM]X
ivh.^}ive;>5eodZLTM(V/hR`LS/fo)"<Z<?k(:8Rk&:SeY8nmIIX6V0mwR-8e+0nQjSDz
]X`ML]JN\muB'!^i[&=gnfaF@:D{]X>kD+<4]t<+,bLat@]hivDzoRTMt.B(;fcLE9]Xiv
tLo:Dz2MqBD_3Gtisp0].a$>E;kD`W'|K3Jou4'|DNV8o<X/f~rcE<]Xq~R_O9Bae(1zgo
=B8$XHiwDz2MqBD_3G&[`CBGf\[G1_GBB}lNi@qyd0c+@:D{]X>kndH>GJlNi@\DiwDzb}
@:]hiv@v+fU+n@GMgMka;3Q]]=&9RoJI>}KZ=]sQ@9VE-%iKJ`N[)nJujWDz@#.p?ACT68
]pGN"O7"A8",e&?zsQEb!~@BkDJqM*T6C+tO.#G=uAi~DzJ%Wjn4W&!it.tC_VO2dKh}*{
\L=a^bg)LPEKU(D~]Xiv)G8A($ir[5[d_3D"M*o_ib'HZkR*67]pRaNn=ET f6E!ukD~]X
iv@Rn?9c%X_YY6ZeP(o/Dz]XZ'RQ`/;t>j]A&9X5V0-7E|'76Y^OqpR]Nn=ET f6p,d7D{
On,0O-Dxhe=q?Y],L*.WF0G}7G.bB(f6p,([>hAQ[c i:UG0R>)8Ju2Ot29?iF(VEv0G<?
T1S0\;=a^bg)LPEK<[E#E`+/@1Dh`KbHpBYs'|>JN_uHH u.j0TY)~%qNk(Q1UTC`UiwDz
]X=a^bg)LPEKn}.`,"d<Of`U)7J)WjRk=QmyNO@Jj2t#9>7G.b: C+s1m6]X7v&(7V]WDB
.xZw>Ua0';3(ZerDj<*8H\(3eg$~N$bP$8Sue<@:D{]X>k.p?ACT68]pGN'@&!m9b}@:s~
TPR7!lop$P:-YN`.i2<N0r5H5Jm*6 @h*9<Wo$TP/A,UFjs}p&Q(b2Q ZPT39;oF.#-Skw
'{YZj&tLo:Dz2ME.0&V<$/,d-8GmuZ@!8ckijZ>FD{]X+Dj+9^A~a26zRmQ`2yBRE8onB1
4(Bms`[G%,AA[8]XivTPGL h#zYLjTa jSDz]XBOO6k9=+hyBSH)960:&S@I[8]Xive;(7
^~iMcy=rl&Z%iwDzb}@:]hivuKOb_%@RU2).Gt#HF!g-PveedZe!p#3EoZ62Bs@J4<G2! 
3f,3_/ueD~]Xv#W#Zs=aBq7p?RaR &3f0cb;hvC9f\=IY{\SW#Zs@h=`oNDz]X:97246/j
1D]L"-g_c@0J(bc=9dfU:97246/j1D]L"-o/jYDzhC!VEPR|1^RMo/`UiwDz=H[O;|D[i=
-b6boNDz2Mhpr+_+X$X&+XU6S 4M/juhD~]X%Rr(`t3#<16VJvjWDz-(e>>J*;KG6A*-.o
O9[$D~]Xiv9KG9>l8r-QNm\m>_-,.n#U`*+m@m/ZfomH]YdX^M8\]dB'$v-sk4D~]Xiv9K
rD3A/F5",CmvWm^qQM_ceP9Fex8]_9pd^Wn[9KrDn\G">lJ$8feW9F)@D-]ZivciBONhki
>~L'6cWxi9R~1^'B5g?5WIUli|/amL,>jGG=Q(E;]Xta/F2J.bhr\L!wMH,ZIAWwDr]>?@
#$i=\D#.k!R+pA$p.;)lJu]ZivMSEi0GD9[Fn;8Be%SyNk249unGm[X(fXrcE<]X1>iQ,>
9H'b)5RLo/e"#$/kfvO6rcE<]X1>iQ,>9H'b)5'ADISk&)?WWW(Bo2ZIQmB^h1O8Nkb!W|
BY,rh{2_=/uS'b)5RLo//,C>=c`o$x#BfT%Q&1VbG3Dx]>?@[D={oNDz]Xj)DF^aLn3 2=
<V":;{t{^"19.v091"f`!wMH7E)*tL]hivuK'b)5RLo/Z7a.VL;F":;{18SY$|'b>kDt=E
Y{\S!wMH7E)*tL]hivB8e(Y)2=$>k!@2f\aUr8Q@9tJxfsiY^zD[[50AEtE<E{9q72A#=g
f\[GAotcWC2%(d`Tj\>F]hiv8n\J0_X$+X0Q.sC>=c\#\n!wMH9[_ \mpb]\iiZj=aBqDj
#%#p$Z96rb9Yq.k^e'g'PviI@VfA!Vp[q]uAI~]|hmG-#HF!g-Pv]MiiZj@hK.)r&dVr@Y
-'5g'b)5'ADISk>:DC@%.p.d$XgbM*?HDeX0X&+X#$h~f;DJBl-'q#WyLz@v^qKjhfivDz
/5T: ul/:NNtB[do9[<=$%BsC1(R=zoNDz]XW#iR:*URhfivDzZpoKH!9rL)ip6[iFSa.!
)lJujWDz-(e>>8EP9/THI^jK+ym:p;9)W>pFG,itT~I^O8Tsd>D{mh/*G\GVMC]TZ79Tu!
<XE#]Xq~R_a'fHSH+1H|B}FE-r/+Gke<a)H:R+pd^*5YGZVE`{\C/}4(sVtr@]d:c<@:s~
DzJ%WjpFG,exjVU l!d7D{]Xh57TVXS>>8'~<v5#ukd>D{mhuDk%u%GMpFG,[8]XivDze 
(696;%3Y`ZfX2s1$[u=[E#2MBabKiUX1awAP;CCED+ogqeivDz'RhVWLg'PvY)5H'.72M 
Gb-r\t,5okB1!5tL]hivDz]X+x;3K}fXufOD`nR+P!<YE#]X&SqD#P0(t.YHG3<(Ho(/@;
D{]XivDzuARGixe;>5eodZLTM(<emdqeivDz-pNm?P#$3fG`0^.1s{O9\C/}>rs2Z63ti~
Dz]XivQ'[-i!PeY)Ze0^@DR4<K6j*dF`MQolFemch4M*`nunFxmcUAS "s#z((Ju]ZivDz
]X,YM*U6S g`4}fPXy[;t<>Alz:*3QFx`VTp3HBuB=aE }GgK!>71Ds>3UYyiwDz]XivtL
o:Dz]Xivs)1g'H'Ba[GM8>QL$LliW|m$oEiqDF^a@R/LtsfB1%p*UbVOB+i}.ik6[Y^qiv
Dz]XivDz]Xiv,bA96Mr}*H^tivDz]XivDz]Xivh.^}ivDz]XivS>'Aa[GM8>QL$LliW|m$
oEiqDF^aLn=jsQVOB+i}506id7]e=T`6@}GN]XivDz]XivDz]XIV;|6Mr}*H^tivDz]Xiv
Dz]Xivh.crJW95V -LA96Mhs#|^q>@ 8uk8So:Dz]XivDzDj#%[DZr'WY/6)RlCg*R0_,i
?VCj-'f8@VfA!VEPkDMTR8E6tc$p.;jM?}tMMcgdivDz]XivDz]XivDz2M2EL]=a=IdLk)
= D{]XivDz]XivDz]X)6Ju]ZivDz]XX%+X/pnzC-T5(bDhV_r8'x?ri{W,Dj#%#p$ZNk24
t n)X(fXERe$9zV{k&>)s2U%D~]XivDz]XivDz]Xivg-Pv'wGM\ap\@}i~Dz]XivDz]Xiv
Dz]Xrch?ivDz]Xiv=73SDu]>\]:*m*+~j#bV\H@J?'\m]<iwDz]Xiv f\U1.M!n{hBZ)Vw
VI_NrJ\~m;epdZt n)X(fXERe$9zV{k&@k[8i~Dz]XivB89|a[GMr8'x?ri{W,7p@skDMT
R8E6tc$p.;jM?}tMMci6QYoe4qXDiwDz]Xiv^tivDz]XivmLh47TVX2}GZVE:}D{]XivDz
uARG[.EW]X2kCn^q"n;G9eU$D~]XivDzidg"D~]XivDz]X+$9F_Q9~bRLz[QSfND,0A96M
(3Ju]ZivDz]XivP\,bjs`2Y)VAoTX$+X/pnzC-AB[8]XivDz]X)6lmH!f?]?Xs>i[zO5M;
qOg)gR:.a%p#>0sQVOB+i}506id7]e=TRjjYDz]XivDz]XivDz9t7246/j</D{]XivDz]X
dcZ3#~KHD~]XivDz2M^tivDz]XAN[8G\]XivDzm 17U"SvbC/5TtB:jW>87Z.%kwh\+yjW
Dz]XivTP]"/}%Wa^YMG"s}Dz]X\u/]Tte]q+eYM,7?W>pFG,XDr$FSI&rJ_Q1vU"5`[b2%
\XZ r$rcE<]XivDzeC(z^R%a5RBos`$p.;)lJe0)6)<)$;.oO9[$S0101TQLNl4Q;C$%te
`E".KxV[0[6Cqy:pjWDz]Xive;bV\HC1n|\@D\bXa-5i>94w6id7c+@:D{]XivDz-pX7T}
m-72>K2>MX>$DC]ZivDz]X\)(6C@o0jYDz]Xive;;'aY[$T}\KX,BGGZFn><</D{]XivDz
]XivDzVI_NrJoq$Pt#n)X(fXERe$9zV{k&@kGN]XivDz]XivDz]Xh6o?Dz]XivDz]XivOe
`UE;]XivDzhCRp\v/]Tte]0J/4DP8"`*_(jSDz]XivDz]XivDz]X>k&AN"^|DV<B=]e)jP
qopgM\R8E6tc$p.;jM?}Y2]XivDz]XivDz]XivDz]XivDz]XivB(i}50TgEZL2'II7p] ]
n|Dz]XivDz]XivDz]XivDz]Xiv`VTp9n'5gKbV\HC1 Ri~Dz]XivDz]XivDz]XivDz]XAN
i~Dz]XivDz]XivDz]XivDzb}n|Dz]XivDzs.3BGZQ n>eGjVn9gGivDz]Xiv[qD~]XivDz
o2ZI]XivDz,GSjo8fB-YCYn//So:hnM`<*aY[$7t^xivDz]X2kCn?|+/M'<en%qeivDzCV
?<3S[LELmw6UVj;^s>3U<2t-^D4RI5jsT&e[Uz"ur-h6<l5#ukD~]Xive;>5L6RxVYXW4d
BqC1(Ri&dbSbCd^q"n;G9eo~u,(Zi=rDoY62#TMy0+BAC).p?ACT68]pCr]ZivDz]XX%BG
GZFn-7bU\HBGWx#Cr-m[X(fXrcE<]XivDz7r`*<%5|2kT%SIh59zuk^xivDz]XTA)u3Ya[
@:D{]XivDz([[Og7<'k2Y%NwB[fCJ&mcE9]XivDz]XivDzB]*R0_7TIJRpJIC1(Rs0e{fB
1%p*'D<2D{]XivDz]XivDzoRYr]XivDz]XivDz2Muk^xivDz]X>k>yg1^XG'@b*9/4DP8"
`*_(jSDz]XivDz]XivDz]X>k&AN"^|DV<B=]e)jPqopgM\R8E6tc$p.;jM?}Y2]XivDz]X
ivDz]XivDz]XivDz]XivB(i}50TgEZL2'II72si~Dz]XivDz]XivDz]XivDz]XivFe=+^D
%Og1\>3lcwgGivDz]XivDz]XivDz]XivDz]XgxivDz]XivDz]XivDz]XivDz3vi~Dz]Xiv
Dz`[e!_y6>#w\C/}!5]givDz]Xivo'Dz]XivOe`UE;]XivDzj<X$F{19h|!u&Z2yM*RkIm
`Mj\>FD{]Xivt*9?DW#{/Bs\v(X,F{n/GkMCmfn}^m)-a_9E`"5QCX?<3S[LP7gdivDz]X
ivGsnFp.'3)z'ThVWLg'Pvh(dCD{]X`ML]JN\muB'!^i[&Z@AT[8]XivDz]X%>@C7.2M'@
3^O+E:]XivDz=xDCjWDz]Xiv^B' ,Z41=_(<?r<ojLBdNhDf?yAyRW(<jV+yjWDz]Xiva_
ZnL\jSS>'Ao96Th/^}ivDz]X_t9~ai&~#_9kFc3(5gbo&J@{Vq@o=GaI?xg_f;bdtL]hiv
Dz]X1>iQ,>9H@S?P/0BnC,SK?!&'<2D{]XivDz`[e!_yp@"_jRDz]Xiv[qhfD~]Xiv:0TF
>c?q2=$>P&M9'(f9)k,Z[h]h=a=IDB.~_e'}GM,12^h:ivDz]XB/s=`TiwDz]XdQ;8MVB6
>kD99\"A1Y'H'BMgU&D~]XivDz]X\U< kB*;Zg0^@Du7,]V;-%]W/.'H'BMgfwbdi!3Bi~
Dz]XivDz]Xiv(^DhV_`_Y)+6`am&'*Pma'_!.0oVJv3LGzo56TK2gxivDz]XivDz]X)6Ju
]ZivDz]Xiv>:Y+ 3VQ5n>;1CiR(fo#"`u9Y~Gf]XivDz]Xq~R_$ZJ0*meo[M<eo66T<3D{
]XivDz]Xq~copDW.SzbML]H{Lb`UiwDz]XivDzRmNn#`a~GMP=0MCC.p.d%9>9o0jYDz]X
ivDz]XM*?H#$^qc9(6rB9^#`2{Bu-Va~=uoNDz]XivDz]Xo|CP.p.dFZX0o})z*pKxGl<A
hv4M6Am60`<2D{]XivDz]Xiv`VTp3|GZVE:}D{]XivDz]Xiv:R]ZivDz]XivZPJ9GL]Xiv
Dz]Xivo'Dz]XivDz=xDC]ZivDz-(,Bc?gb4}fPnOX3BG<o6Vd@2lt7\TS<C%f\/3Bn5Gpk
%=iDmLe1Z3#~ =ukD~]Xiv:08dPHY0pk7)RWtxAYk6n:eh@fV ZpoKH!Tmu^`L&1JujWDz
]Xiv^B"{$*2h]LBMQ(qgivH~?U<"5|=VWChu?Khap#SeqU+PdvbAB!@o=GKsoCjUDz]Xiv
Dz-(.n#U`*+m@mKNiE(Va[N4O+,45H5F&?[gVA9^]7K@A/L'!.@m2=WQoTE9]XivDz]Xiv
uKePjVn9gGivDz]XivDzb}@:]hivDz2MBa4]/j%h'uL2?I</D{]XivDzBuB=GMDbd{`RKz
[-8P/Z_+B|nS$)Db$;/4If=u]ZivDz]Xrch?ivDz]XQ>OJ..MFM*=&8da2$^K~6!!s!|^&
W#Zs!Qj\>FD{]XivB8e(7E)*GMNk24`TEW]X_tbGk_Se4nId@o=G h/4Z&Gf]XivDz2Mrk
@|9SRp)/Gt#HF!5K!gd{`Rq`j%D+3>7a\SG]"X3si~Dz]XivuKeP"<`3%F$!^q&(KCD~]X
ivDzo2ZI]XivDz,G>5GYAClCF%Dbd{d=HeSripQVbNhzM: kH|?UQ7fl1zgoi>WDi~Dz]X
TA\KA5aJ_NV/hRgcivDz]XivTPrW_+7#?W<TD9n|Dz]XivDzmhH!9r4Q/jm@Udm-0[Rdhs
r`!Z@%Q"[Q4}Q8bYL^HgUGD~]XivDz]X\U1.3f]LBMkD*aF`Q*#vZuiGC2Q*25n'qY=sq#
:]^xivDz]Xivh.^}ivDz]XTA(*X:%Sr(`t^.:88dPH^uivDz]XAN[8i~Dz]XTA\K2FdY`p
bDrJY3]XivDz]XohfVj'.G3u/)Zv8cWx+XYzGf]XivDz2M=_(<?r^qW#Zs=aeT7UOb_%@R
[x`EW#Zs=aeT7UOb_%Ln@M:5]ZivDz]XivDzB]-'k]H!d}p#>0d?VG_NrJOQ4QF.<sZ,&>
;VV{Sn]C:8$%<-3Yj`FZ`.N{k9-i?BoNDz]XivDzb hh;@=_(<?ru`d"ETZ9m:(P=z]Ziv
Dz]Xrc=4E#2ME.]SP4Pm\tF$AGE<Q(E;]XivDz[\E [E++M'rDif4F6lg)a{pkLCtM]hiv
Dz2M,3_/Y)[FpvZ-&[\EBS&=_kB5e(7E)*m[H!Tm*gI$l<' %]TU^cetOCZ(RQixp&`_1H
n%:FEh f&qg*BmU&-TKU%fg_+Dj+r7qhiv%{VnSKiggT\u,5\T1.[8i~Dz]XTA\Kui$fki
<,D{]XivDzM Q4;}G~ V[P]sFk(@R"`Uiw]uive;?O5^(06UCjMNbF`yo<X/f~de@:D{]X
ivDz@s&=UE<o6jgX$fNW3FY-G3\C/}4(2=s0un7a\Sh6euII >d:D{]Xrc=4E#]X`_b8LB
m\H!Zr!Q;{s~Dz]XDq*3+FCTVSrt$9H=s9e!3|KNNSn_\QRQpAU!l!a44RX8EW]XivDz]X
ivQ'[-i!Pe1A>j]A&9eb/A[$e]&i`uHXh~LE')%].=mt>z\ORr#|4sKvV[0[6Cqye{L~Gb
-r\t,5okBi!@R9FyeC$fNWSfND,0A9F]g-Pv'wGMBgDj#%Db9pmrJ&uAG\]XivDzEX1gQL
Nl4Q;C$%XIEW]XTA$}jMU,+`W-aZ^{&xiU&*tLs~Dz]X%>@C7.lk;eu5&@% AGI~]X)6Ju
m:]Xta&@% geK4fCV">]ik4u/Z6}:ys.]0%n k0+uAi~Dz]X>k.phzAohRS9$bn>RiH >.
DC]ZivDzmh/*KxV[0[6CqysIJU&?P|H quT-d72k)|^d4#7B8$M Gb-r\t,5rbF]eC(7^~
#G`vLBNQQ>8H[b$ $).-ko0>m8A][8I~]X`-g =a[_c`YMFqs}Dz]X2kCn?|]ep&jVA,n*
qeivDz]Xrp^wf=<YE#]Xiv\B7ZE\Y`oW\D_/,ZS8ND[?hfivDz]Xive;(7^~t8`gs}Dz]X
ANR9ixDzE@@yE!='D{]XivDzGS]XivDzuARGQ@/*aAc@dZ2n/k,8eE_%8S]hivt*9?iF(V
Ev0G<?T1^qivDz94#}47/jY,>i[zO5M;qOg)gR5%A?O)WM0G\T1.Z&Gf]XivRH'{HN?U!G
3)Qf<K6jn(Jvs>^`4reE:x7Gik 1uAi~Dz]X_t/4/xp|_+"nP|'Y28QfeT8'gV>5]WYHGQ
eRTnf?U<aN5is.cvon9PACmLE9]XivDz]XivDz]XivDznS$)Db$;/4Z&iwDz]XivDz]Xiv
Dz]XZ'Gf]XivDz8c@oBrB=CKAB?j96#}47/j cWBM!rcE<]XivDznS$)Db$;/4DPs=fa,O
^|k]!#ivs"4KrrePfp(3iE(V>H(@Ju]ZivDz=8?qkcH!%^+c/4DP;RkB*;ivY"bhdb92#}
47/j8{(3o2jYDz]Xiv-QNm\muQ:*JgI0DxW^(70+.U/xp|_+-Y@mo[E9]XivDzS2>1'~rl
 ]]givDzb}@:D{]X>kI2L-ip6[Nn^qrD"$]LM8'Gu,tqJUtcDp7|nG,zk#><d?6gd7"J`T
iwDz]Xd@j_?GI2L-ip6[NnrFAB[8i~Dz]XFO,_-8GmuZ-.s{O9$XlG[rosflD~]Xivk%h:
ivDz]X`-;td%A8Dh-e@m<(;(D9n|Dz]XivDzER!j@%Q"$ngb%>Gd,}-K!{6 =VWCasn|Dz
]XivDz]XivDz]XivDzQsbQ.6O6'Y]C-Is{O9$XWZO4Z7E9]XivDz]XivDz]XivDzi$jSDz
]XivDzupFxo56TU|iwDz]XivOe`UiwDz]Xiv!'5[#l>ao-%iI}7\MGfwbdu+&cEQZ9m:VN
B+Qe`ViwDz]Xiv5{=VWChueYn=O$q7fM; d%A8Dhe]Tr[PD~]XivDz3vi~Dz]XivmL#/8N
4 UwiwDz]XZ'iwDzb}@:o:Dz2ME.siD>7pa4Q+B[g.PvSCmO^c[{3sd%A8i-WDi~Dzid;v
d%A8/3_+3dlu7"SWNMd#4</jCf-'q#WyLz[Q3FY-G3fr@%D{]XivDz]XQ^`(6~t&sfOB\T
1.X,+X#$h~f;GiMSR8P!^ggbivDz]XivDzN)ip6[hCZ)VwVI_NrJ1s&Spy_+R^jYDz]Xiv
Dz]XivDz]Xiv8niU&*iESaJo)h<V^dp-3FY-G3IdfkD~]XivDz]XivDz]XivDzBnC1(Ro,
Dz]XivDz]Xiv[q^qivDzupBgpFG,nnDz]XZ']<E;]XQ^B^Z@%-`n,A=%uI&Ha[qu?AE=Z>
]Xiv>J'n:Jgc )WBeCT&e[Uzh{)"W]O4p]\u/]Tthp8+#lT7<fT1^qivDz]XivDz]XX>iw
Dz]XivDz]X&3h;!z&Z>9WzM!p!Spe[Uz"ur-CKABpBGM]XivDz]XivDzQsbQ>FRjJIoQUb
ZO3/Y-G3i~Dz]XivDz]Xo\E9]XivDz]Xiv0.\C/}!5]givDz]XivOe`UiwDz8cZ*/wM'T}
p,(?V6R5\t/]Ttrj@-A,a</aIh]ZivDz]XivDz]XZOFam^ANV6R{]0n#]?J5cisFZ)VwVI
_NrJDf:e&41dcrH;IDZ>]XivDz]XivDzb}@:o:Dz2ME.;aI-96Si[|oqSJ'WSYSvU%,o8K
QG!^@%Q"@vYL?Ij]>FD{]X_trWR_;%'ECF7Z#lT7<f96AcI./`fvbd<b^sX>iwDz]X&S+>
@%F7-7XwMUL [-8PMRfwbds!Tk>1'~ ZuAi~Dz]XTA$<s|O93fj#0_66.56\`*+mJu]Ziv
Dzs.t)gac@dZ>",]1G=}f!bAB!13m10[`ViwDz]Xq~R_DB20"7^sX?iwDz]Xiv0V;^'ERu
^ue4tK]hivDz]XD19H-RNm<MhveYn=O$q7fM; d%A8R6Gj0V;^'E-p)^GmaWn|Dz]XivDz
s.Tk>1'~ Zi~Dz]XivDzGS]XivDzb}]givDzb}n|Dz]XtaTka&N08%gGivDz=xDCjWDz-(
e>OaL2>sI5$qhu!V!]@%Q"2^h:ivDzERbK8D=VT`mG1[Y|'*I}7\a[tL]hivDzSF-nNm<-
0W;^'ERuJIoQUbZO3/Y-G3[8i~Dz]XdmR"bQY1SFVG_NrJ')+>@%Q"`UiwDz2M(Yqc(=GN
13'@"/8#BGd,A8o3jYDz]XA.W=.j:@b?8D=V?+sQ[8,dQ8UlEZ'xH1ezcWl}C >{rFE9]X
ivDz]XivDz]XQ>UlEZ'xFo^2`<J5j@_+Xo-n3v0hXxpTfm-ii!HlsIWY;TE9]XivDz]Xiv
Dz]Xn/,K(_Ead{K?M0B[do9["#EBZ>]Xiv:0M9I}bgT}$<s|O95 tsHl`6?de)l=tfHlsI
/qm_F.JCtKQ=IP0_Sz3Gr<h?ivDz-(s{O9M!n{Mi0M@R\J?|A5W=.j\"^qivDzupBgpFG,
nnDz]XZ']<E;]XQ^B^Rkh|$qkT@nQ(E;]Xq~R_\V1.km@ngq3Hi~Dz]X+Dj+9^m*'*Pm;%
'ECF7Zm6[kkTudn{X(fX:+>SD{]XivDz]Xiv FP|q[V,.jfl7Ym60`-65E2q6kd7]e=Te]
0.\C/}!5h@^uivDz]XivDz]X!SNgVtV!FZi!jSDz]XivDz]XivFeR`Nn]A C]givDz]Xiv
Dzi$ZC]Xive;#$/knz*NnC<Lqa(=)28~MR:+JjpnT3GK<$nG=+?qkcH!%^+cJ/lz0`Y/o9
Dz]XivDz]XivK/;`jsQsbQ>F-e)^,rEB]givDz]XivDz]X&SUmts-$)r<V^d_|\NrD"$]L
M8'GCLk4+~O6U&D~]XivDz]XivDzupBgpFG,nnDz]XivDz]XivOegdivDz]XivDz]X0-Bi
[DA)&!GG]XivDz]XivOe`UE;]Xivci7dVXS>RsC#t&H#cE5(_+\miwDz]X]sUISXt.</:+
\0KsgK#$/kfvbd"0dz]\5h@^#}iDeDJ#\/X}Ae00ukD~]XivZP/L6k^ V!M!:+)f`r }/4
DPkDel;-3=DPtK@Lu.4!lmWxasn|Dz]XivDzdc>7@[2lVV/-!"]givDz]Xo\E9]XivDzS2
,_+cp!K3D~]Xiv[qhfivDz-(e>a_(6aq!wGnOjG[]XivRHjSuhD~]Xiv4&fzCDibD:9\"A
gO#$/kU%D~]XivDzJ%WjHZAws=9<6@:+p$Z7nu!Q'u=+e]Plp0-O@m9e(bo#"`n|Dz]Xiv
DzmhQJ?H'5&-FnO$ AXk9@i!]wugD~]XivDz]X+Dj+9^if3v5aMWEiE|ek[MhfivDz]Xiv
/EF]n{*D@{ffd@1FRarbE<]XivDz]X"/@LhRi'!"(zK[H{LbgdivDz]XivZPJ9GL]XivDz
]XZ'iwDz]XivtL]hivDzKv&+P+nz"<`3%F6k^ @Ki~Dz2Muk>XD{]X2knykz%%3!I~B]Zr
UySv'[8FT^VOB+4(6i^ V!%9AD[8j&ag,Z9yC+2PM"Q4BdC1(RebOCBpeCm_O5fUd@27"7
^s.$ko^JoA^JO!5'O;e"#$/kfvO6<mE#uARGQ@$?ODkhKCCV8K9aFg&NF|Ayce+yjWDzmh
/*EZ`jfUK$e_q+`R$s.;jMs1)"uK@2k1K?Vuv)[OELkDMTR8E6tc$PY4]XivZP/LEZg]#$
/kfvbd<b3h!Jn,X7C1(Ri&YM`su4gb9zV{k&a|4Xi~Dz]Xiv8nlZuDk%u%GMtA+zjWDz]X
ive;>5L6*d)zr>1pmhi?jSDz]XivDz\7E2n}Rl77h\AvVI]oA@LL1_GBd_541XODIWB}(5
jUDz]XivDzo2jYDz]Xive;:.a%e&T}[;S{FsB}.mjM3lalu`3QY-G3j%D+"0r-u+G$<$nG
]sh7@@[8]XivDz]XFOL//CqZg]p#?O#$\p[kB5fqU@MZgK$$kSkFVUM!U&WLg'PvbbK%CF
]ZivDz]XX%+X$e:GFcSxh)]N5zn?.cB[:"72)KA{uAi~Dz]Xiv8nlZuDk%u%GMtC+zjWDz
]Xive;>5L6i/'w>dq#uz:#72)KA{GN]XivDz]XFs h#z\p[kT}uUkG$x.;)l<W1F&SEn\D
iwDz]XivOeE:]XivDzi$jSDz]Xiv0.9@7Gik 1i~Dz]XANi~Dz2Muk^xiv:0TF\UPm2^h:
ivDzDboV8Bg_&w?pQHbop#L\\V[X+6YzGf]X>k>yk5Y%ip_ &(CKAB6)pEkZE9]XivDzDb
oV8BWWO4n{42W1\n1NgoQ&S1H{* .dKO'Ybh@:D{]Xiv3IKO!|>Hi!pDM\Ei5l#l3vBu@{
6M-O@m5a]ZivDzi$jSDz]Xv#\N=a[_# ^nivDzo2ZI]XivTP9~7Gik9j^sX?iwDz2M,3_/
Y)6i^ V!%9o2jYDz]X`-g MI0!?9b[<b^s.$koE9]XivDzRK<'?67P*S=#D{]Xivh.^}iv
Dz$?`xeY$$fvO6E:]XivtLo:Dz2MBaZC#~X5jTuH@25{=VWChuYMs=!@`LS/;$'EnQ25YN
uOJiTTD~]Xiv]/g7^Ihg?sF23f4-=uD{]XAN[8<qTFuRtrsPpk-D`SuT^AmzJuE@cEUp.a
s*trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(E;]Xq~R_
BLI.Y*X0S0\;/;rNp:21'|j5ZC]Xiv/EGk:1RSNgkiQAU3.WO)bKZ@M)V?Ae`N%$o5ZI]X
iv:0Y*5HR9!w-pF^BB[8I~-(e>'AdU8]^Xn[0TQToX0 R{G\iT50EX]GR6dt+yZG]Xiv:0
TF).Gt,1o_flD~]Xiv?!+W8FGM/P%kZt=aBqC1(RebOCZ(Gf]XivG]a&TN!{SJ)Q;-Mgrc
E<]XivL2/CqZ\r;FME!tSJ)Q;-OY[lhfivDz"=3tUDS E>/cbZl0L\s%=uDC]ZivDz/P%k
,3^q'g"u=J[OBcC1(RebOCZ(Gf]XivG]#H0K#x0^3$V:%9o2jYDz]X"/>gl~CP&=_k!tSJ
)Q;-OY[lhfivDz"=3tUDS qj'qA=F(6>IRZ&]<iwDz]X:9fQKvU:IN?Z=nK-T}.WoIb,5g
RMo/e"9zV{o2jYDz]Xa.,qMO< g.r<'A,]Gw#HF!MSR8P!`UiwDz2M=0sGWy?HN~b+#$J/
=uoNDz]XdQH&+bLb[ a/,qMOQuAKuAG\]Xiv8n1?]LBMQ(E;]XivekdZnz@`elp#>0d?!R
Gi'%%]B)Qe`ViwDz2M]LBMhRJ`$PTwJ+b^'{BwB=tL]hivDzBuB=GMDbd{ew54jsWFQ*?c
TPprG2^iJ6l?_1_3XRiwDz]XivDz]XQ^uQS{cfixC:fbRj`6+4qnUrOG<+JJeVgFh,^}iv
DzupDbd{4M/jZm.v`aP$oGKu$/UIS iB%$.;)lh(^}ivDzJ%Wj7I,.UIS =FRV<,D{]Xiv
Dz]X9Q&t/&utV/mFn>Y8BdC1(Ri&db>-<X<?ifJd0)6)% Xn3S:yi,jSDz]XivDzupeRTP
/A,U!%E9]XivDz]X:+^sKjS0\;EQ.e9;<To$TrD~]Xive;p#n`b,0Br'_+^j[].rIh]Ziv
Dz]XivEc3>PHd[r`J#\/X}AeJ oNDz]XivDz2Mt7\TS<-Olje"9zV{iDc2hw\Xt[`EE9]X
ivDz]XQ^A:i?\>;{bB_N3FY-G318PDT;-}l<jq)b<V^duHu#[kDymdE9]XivDz]XD13>PH
d[r`T-k0(gc=:-&~q9pS$p.;jMJcJQme4gGN]XivDz]X>kd?l}tffB1%:4nG`6FcG>tc`,
i2<N0rGN]XivDz]X>kd?,=1/1XODo=/j9PYpm\R-8e+0m@`[]5hUgcivDz]XivDz.[Q8d\
G$<$nG`6FcG>tKe1pblK\XGM]XivDz]X!.]givDzb}@:]hivDzEX1gMF0GQL0 :yiFSa7E
#/XDiwDz]XQ^NgJ(T3KeX3.v1R,CmvWm9@j%qxd1WMPb>_$V]HR6!AgfD~]Xiv/Ej%3f=0
S'NnJUZ@pX9^>iQ*GkV4jb8bA7oXR:pA(tG:Dbd{<*D{]XivDz'b`=;T^dhfivDz]X^K.`
$En}Rl77h\AvVIRKdO`?*)<V^dp-2%<#^dp-cv)ZYyQpB^,eFo7{WEOj]1iwDz]XQ^B^,e
Fo7{WE^qdJ^xOx9u6+ZoJc_$\miwDz]X1>7DU$l!jS`;i2<N0r[8]XivDzJ%Wj*)9\u]m`
Zd1U\Xp;e@hBZ)"k&pV[Dg3>?)5C>i;TFbiHRy-HFMF^?kTJD~]XivDz]XivDzhCJ`:&;#
-a)k>kI"Fc>=d?oHtf1*9plzm=/o`+Gf]XivDz]XivDz]X?8H#s JUE~ivi>t#tY5!\Gqp
R]ibD:men}>MD{]XivDzpk@XqS1pF]V;UVFcED]SA_6CVf%mnK\OeP^\51Q*RUqttf<*D{
]XivDz]XivDzidPJ#8NO79W+.[["p;D+3>?N5CmXtf7{=kp~m?@;D{]XivDz]XivDze B{
s JUE~ivi>t#tY5!\GqpR]J#MCgdivDz]XivBF.`&=q+Zn#07!?N2;Sv^If8S#JI+}IPB}
huTP<a^d81T14gD+tL]hivDz]XdQ?4C,<4X/Gf]XivDz2MBaJs")PcXWk$iGs8B_o<h/!E
NSfH]N)^/TUlZO-i^L9xnGF^?kJ C"Dr2-XDiwDz]XivDzZ@[#2%Y5<'D{]XivDzb}]giv
Dz]XZ']<iwDz]Xq~R_i/'w>dq#uzFo=B(j3yi~Dz]Xivcy7C`/:)`},eFoS!cqoUdi,B$ 
<8D{]XivDz S8;ai^q,b%mGdi.Xd()qie|9zV{k&SqSv7ari%2Ju]ZivDz]X0}fQpc<'<C
Gm`bXz()6>4wkF9zV{>91DX79E#- 9<(h=ivDz]XivDz]XR3U&[;iQ7=#/UIS =FRVB2_.
%paL)b<V^dp-t'B(;fcLp GM]XivDz]XivDz]XTADh;$I-96(^oi\IJoR1E6tcFR7{_y?6
RKM=n}Dz]XivDz]XivDz]XmLeM9rfQBms`d0"JE9]XivDz]XivDz]XDQ:i,xF]V;hIivDz
]X)6jUDz]X)6Y4i~Dz]XFO@sKrdwr<;}:+0+BA>Wnfj?DC/y^47t^xivDzA|0M;UZ3em0'
^tivDzo2ZIQFojsPpkkB`Os*C!D}#6pTeT?4tosPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkBOjG[]XTA\Kp$c$tb`E>*2}ROK&n{'L<3]hivDzMx
EBK~\A4VVNJ.'~i%?lF2kB"Qreh?ivDz-(e>.LR\E|E{9q72A#=gtO2#5vVgG/_#\miwDz
]Xd@La4:D9KvfH=He7VRRKZ%Gf]XivmCZd1UY5Ze95aiu`];*_&Q&hNS8 /r?6H ez/-ut
D~]XivDz]XFbr:\{#PU~o`$p.;jM:vB)AU[8i~Dz]XFO3F@t&=D45@-#-Q&pP!U;Fc#y94
O%+6\'dE+E2@Wr^ws0+yjWDz]X^K.`$En}.`&=q+`RE<]XivDz]X@=D{]XivDz2ME.!'b3
^at'6;AC,F_}fejNWDi~Dz]XivDz>i[z+1;CN"\jm:?ch6F\?k5Cl?]?J5]givDz]Xiv]S
A_6CVf%mC@d?Hy]SASe#5%A?O)*(2ei"[-]XivDz]X>ktO2#5vVgG/Dxc(>:d?Hy6\Hgn_
t9drjE<7[kX5iwDz]XivDz_Q8WW*iaOyJ+b^'{^S.I=&N:Xu7y>a'f!hql[8]XivDz]XTA
St$oufbu3FY-G35HR/P!`MS/dmU)Cpt{M3,N`2i,dbY(]XivDz]XTA<+JJeV<;l5`RJy1X
ODIWB}eROCIWB} -R{9xuK@2]givDz]Xiv^D%O!k<W<?J'\/X}AeCq]ZivDz]Xiv^B$=&*
n=m["yO8QZsKcAnV+yjWDz]XivDzidPJ#8NO79W+?N@.d?_HZ6m:_WJfbHDItKE9]XivDz
]X`M@-4$u958ec97ai::]ZivDz]XivDzMHHg^qmEk:%$.;jMs1T-.!jMs1)"u5i~Dz]Xiv
Dz]Xiv#.HUs=ic$nlj`UiwDz]XivDz]Xan_NT}J+b^'{,Ap^56WUTMuAi~Dz]XivDz]X>k
tO2#5vVgG/[/1U\XRHqtM9qOg)&qqP`6a*RjjYDz]XivDz]XivhBZ)"k&pV[J-V;UVZOSO
18PDSJVtPHbi]givDz]XivDzb}J oNDz]XivDzB]m]6hv*qE$p.;jM:vB)AU0+BAYkV6[E
1zgo2k>c9+X iwDz]Xiv$ZJrjWDz]XQ>/*CM?jKN@"MCD[(\)uibPJ#8NO79W+.[Q84k;f
K}XLU"hs+yjWDz]X^K.`$En}.`&=q+`RE<]XivDz]XZO=|%X-a7!iPF\^|Z6m:_WJfbHDI
tKE9]XivDz]X]z$!M[v*eTU}DVEe]givDz]XivDzs.g`=BD+XuZ~_|fm5:Z-Gf]XivDz]X
ivDz:~2;nzSqunD~]XivDz]Xiv]3*_&Q&hNS8 =8,:o~&#,T+&>;d?HybH]whw[-]XivDz
]XivDz>i[z+1;CN"\jm:qYk%KN\&fg]0)^Bu[ZD~]XivDz]Xiv]Ctpk2K?Vuv)0$uK@2h^
W3T"unD~]Xiv.`&=q+/cF]V;/pIh]ZivDz]XivE$c@Lf77+\f`eP3Aal]ss"gcivDz]Xiv
ZPuBT,V&;C3WmgR~?Rs+e{TrD~]XivDz]XZO=|%X-a7!(o3B>i/^9@sj!g($i&r`jSDz]X
ivDz]Xc@`9T4<=Bt/~Drd!PyomFemcnZ"_>^uSS~h7E9]XivDz]Xn/ZI]Xive;^bY)>i&h
?pQHM:KE.omL/YukD~]Xiv.`?vAQY0KN@"MCFo=B(jSqfXe"9zV{(c&gA@[8]Xive;$$!}
Gn3fnART^IL*_"hfivDzs.ZiIEOpeb`l?_AQ@Gs=)Kfad@'|i%e"$$!}Gn<#^d3FY-G3uA
G\]Xiv8n1?;.t@7y`*dM^x3tN"KT2>RM@T-'[M8S]hivDz8cWx+X#$HU-7':Gd%m s8eWx
+XBc43Y-G3<#3YYyGf]XivRH@T-'PbM=GN*);XiR?]\Yj!_}8/@:=+K}T=6>(jo5jYDz]X
v#d@'|i%e"$$!}GnWwv$d@'|i%e"$$!}GnRRJI-r\t,5V:s4h?ivDzRm^IL*_"?H&AN"^|
DV1WC>=c]T*Z1`F]!~GnZ&Gf]Xiv(^K[kbE=hR!WV[ZqT8e&Syh)/Dc?1t!!a0)zo2ZI]X
iv:0TF5fi.ScNDb&5iQG?5rk)K/Je]$$!}GnOjG[]XivuK*[etF_hMEp"Nnzb`g'Pvee`9
FnhMEpH4`VSv7a1HV{`c@:D{]XTA()#{o]_Ul&jquhD~]Xivf$?4a0j[$=`xEp"Nnzf$?4
a0j[$=`xEp"Nt sN,BFd,K5Dm_F.G8tKF2_Q8W+~VgP?uIi~Dz]XUr^IL*_"([K[kb$|g_
Ur^IL*_"([K[kb$|qi:qsECF,:S$EZ?)TPprG2pBU_D~]XivDz]XivDz]XivDz]XivHlQ0
7}^0p.p'<G1B9fuo^xivDzidOrJgNpgbUr^IL*_"([K[kb$|Y1i~Dz]XFO@sKrIT[sJe0)
h3:<m<@>uh'Kja>FD{]XTA)u3Ys-AQUllDo'Dz]XZ']<iwDzi<Vw]x<oGk>2?WQH9[72=_
oNDz2MA oOXj&)?WYY]X)6ZEQFojsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrjg>F^Ck$`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBOj]1FP
k~?fI5UB@u, e8Dr2_h:0Z6YHgn_NSHg[RYVE;PHmD`Sv%RHexs8foF\^P`<h_F\kGH-H1
ez=7,:rQ+pk(>iQ*gCu|?CuSi~Dz2M$-k5K?Vuv)UiB@men}^mtCSegVQ&`NS/A*tD!g($
u2u<ey[zUnUoUct2t+?GnQjSDz]XZOJ&^LQ@RHdws8EZ.[u\FcG>tKDp7|:l10ZlD33>I{
n(WV`+Gf]XivN4no'"@0r&rQ`3ht:v:w:q10PC2,pBu,8j;'X7ttTvXWrQ5Nt*tGpC5(2q
Xw+vjWDz2M\|FP_rJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O)@D-m"Flai,Z--s{O9#gF|i!sh?&tO2#5vVgG/_#
\mtJ9?f37v#Tr&<[6d.^`j89iq[5[dAUD+D'2Pb`n|#96&6d.^`j89bJFRSxh)Z7#PMvG1
=%[r.He>s7-$XeZgK6cMbn.".^X!`#&p1.nQ$P2a=/E.0V?2BSGWsgH9ijo$57/gVm@YC@
a<fH"'8#*[O>t!JO?O7Ea4f`c9.RWM@X-jlj[l7t>XBG.`$>P&57/m_+ZDJe`;H(t<Kz:?
?|1iI^R`1^'BEw vgcD~]Xi6\D+6;|k2COao( JO[w<e:O7UQ5]0+4qrq8(Oljolu$!9tL
]hiv]3Wn&~1-^qW#Zs!Q>H=uoNDz]Xq~R_2XIuA2Eo[T<epEh/fV`MS/2kkPnE5QW|RrWX
(Bilt#afk_VH(|>aH#:Gk0Dz#~Re3j#OSad7D{RmNnOj@zEo<UE#b}.<]\@=h6S9$bC3f\
=I h:}]vrcqh%>@C7.58/gVm@YC@.p/Aba[JZe193k("0Vd:C|u"^~NjL2W,PH#zZuo9tz
>vsQ@=D{]Xq>rdN[h3SjofU_Z_<+J6H{o9Dz]X>;'fi85*\W/MgeD~]XN{jA8_d?n'_1oC
'"g^ivDzH#ezSGei]w_WD&3>8WJ!C"]M.qKUucJ]s+JUF_+DK%bLib3uG\]Xiv/q:q]Or$
mFn\2l/Ti~Dz]Xo,bUZOJ&cireN[lh=7,:JyR6E;]X!.Yc2VtosPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(=3E.
\B7ZJA>9A&.%?B<E6jbTh\;eJJE6Vt&q Qc`+yZG3yG3H'NdP(WMg'Pv#sZuo9kA0&*"ug
TUD~]XBOO6,Z-R)l8eWx+XBcMktPrcE<]XQ^av8 %BrkSn$CmVcRk@u.@5)Dk=$=KC` uT
= D{2M>T^Ck$`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkBOj]1FPSff6p,AvofA)+3'`>"`<8}T SvU%,o^18SYd\K
"6EbXl3S:y2W^"!cKG<@"hjw*`A{D+D'2Pb`n|#96&6d.^`j89B*f6E!VU\U.$+/fP=~c 
Yc%Q_Y5B8l61Rv<e"I?0h6p ]'tbtaj,nO%$kT NY1i~Dz)d`ra^Zn6ysI+'ugD~]X$qkT
@nmw!Q'uu+&cUmTSa_]sh7`Tew#$/knzPlp0RTJIsUJ}hgnR'l_u\Yu;G\]XTA0OGg<Es1
$/f63dKO!|Y/hRgwivOe=2+$H|JeQYLB/WYL$r^@/+#~Zuo9kA0&*"ugPmp0K->QD{]X+D
j+9^3pAiet+L[8]XivPlp0Wy$rkT@nkDKRt3Y0Sv7aO&(H#TE@)F<=$VjAH!:o]ZivDz]X
ivDzhC!WV[ZqT8R3_#pl6id7]eJAMSR8Zk!Pcm8>u,B4[8]XivPlp0Wy$rkT@nkDKRt3K"
Q>VPB+_3PXXip `65fi.dTDatKE9]XivDz]XivDz9F+[oI\&;4\%u`3QY-G3j%Fm<$nG82
R2L8dX>-uk^xive;(7^~.2tc"'n6)q`r }<WD9o'Dzb}Yc2VtosPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(=3E.
&LSu_vZF[Va.j[fBoS0L70j\>F!l+\%?fses<!eZ^[Z6Gz<UF{/i_+ZDJe`;H(t<G^VESn
Sv7a\SkMh<ivDzeCGyX'<f:QJe0)I\<b3hovE9]Xiv5;K7&C_TO2GS]Xivh.^}ive;>5pJ
<U<?3pXEiwDz]X^=&xa)@-e7)kLr:/&Tdd@:]vJW 8,g?9)z[|D~]X)6JujWDzmhX(fXn{
Nr8<u}esTmkQ lr1g6O#(H#TE@TQO(<+JJP!=J/.olml`,i2<N0r=]oNDz2M1XOD<*Jq.<
NDVPB+AU[8]XivTPDi9\"AgO9zV{T7Y:esjSDz]X5B,Z; iyAx7J9`Fg&NF|AyX:G3;@$u
`iuAI~mh$+?Oe'h}*{jUDz]XrcE<]XFs<$nGGM<u8TGG<$nGtLo:Dz2Ms>^`jSc2XgP|##
I^,z5E2q^kPXXip `6_X2jkPnEH ezHlR-omml`,i2<N0r((Ju]Zivk1Y%I^jK;'tispR3
&+V:iW!Zn,X7'p0q')j`2l'zX7tt)kZuSqEIfyuHTo2k>c9+"*AAGN]XivuKRJ5iE&QP'T
0Mdi_y$th4dCD{b hhfKNj# gyivDz=xDC]Ziv?5P&9oURREDyeZ_yp@WcJ9GN]Xive;>5
Hr0+5[8 `;>&a_UnUm0|do>d'S#OJ~n%:FEhKQt3Y0Sv7aH?AB<(;(I^n|Dz]XivuKRJ5i
E&QP'T0MdibV\HBGWx0poj?_hCQX'>^"rD',UmTSVPB+I]0Gh.dCuN P9O^R3uAci~Dz]X
)6jUDz]XZ'Gf]XTA0OGg<E%#\"D~]Xgxcms trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTECZ>QF/*bZQ5G\=?*|fQ
O-C,QRVOhq@yN@8cGhZ*t\,qM!BKExQ(h>P/Ofe>r<Sv?S#$ul0_]Qc#sApkeE/qnbbdYo
uOr@JrjqmS.T%?fsuKP|0V@6h6Pe<|JujqmS.T%?fs%SB;gq6/RvbUC.M'p!]'tbtaj,nO
%$UB,ABjPTSvo6NZ@oEg]giv3I3G,!Db$;"Oo`3PltN:`UiwDz8cX($r/\tsnPDItc:&.m
J)Wj#(<V<?T1^qivDz)djDo*&0uiD~]XivfBgcVOmFUdd]O,!UM'=Je$`,5yWB%IJu]Ziv
DzPTSv3f1Xu,&cEQ9xIy>YsQotUb_drQE<]XivMSX>$rp=&#$ls E<]XivMSX>0~ZuSvgH
e&7J#}o2m<b}@:D{]X1F`%CS-7,76>fCSod]nPDItKo{ct.x0Y3kQ[olml`,i2<N0r=].m
3rl?S>GM[z1.=&N:ifrzr-q8>%<#$ tGs~fBgcVOmFUdd]O,!UM'=J/.Vm@YXuG`bH0G/@
&8Z"Gf]XTASv3f1Xu,&cEQZ9m:rVE<]Xq~"%/g3d3Go$[UhfivOe=2E.sIpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sP+yZGj<X$nC$eSk'o\&BG`lWL',^1ZF^18SYdn:-OZuo9kA0&*"ugTUD~]X`-;t>wKl8c
g&d@27YNKe.a`w5H5Jm*!nZ[J.$M 8<Wo$22!!UU`*q~"%/g]NFSRWsa3uI~mh$+?Oe'C8
=ciP!WV[ZqT81r!!JURKO:<mE#R>gz.He>JhuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Ok*WD<qTFR3)z(D#s9)S-,X
 mlD8\aih3p*K"p;_9Q(2`h:<FGm`bCES)^Qhs<j GP|Pj[m)LPSdJBPd,$|$2nv=uR?B^
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkBp_fl.He>f(?($V#~/Bs\Jd_$\m-#q,BD&1mK.-lja^Yo(b^R%a5RJO/K
tsEc5@-#-Q&pP!?eX&mE`,i2<N0r_+B|o<h/!ENSfHbs.!h6U%D~]XivDz]XivDz]XD15@
-#-Q&pP!?eX&mEEQX79E#-[Tp-]0*_&Q&hNS8 eh3'alTTD~]XivDz]XivZPO,SvsTEW]G
R69i]ZivDz]XivDzi$:v:w]hivDz]XivL2RxVYXWPH1HX70GTtQI!#gycms trsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTECZ>QF$?#BfTS?T=6>#O2=$>P&>*.UF4Tr$!(^)?D-(%9\7246t[e'dYR+Zk^I:.#$
_+ZDJe`;H(t<3BCV8Kg_3PZeLzTX=B(j><f\Ei]givt*9?)<`&Fn:+6+:O7UQ5^qivDzJ%
WjTFT2NMd#42W1mFn>CbU#p%`L9unG'A<2]vivMi[<Van-iCK.<YE#2MA oOn@f%F_@AI~
]XgxivDz=xoNDz]X95ai^qo+8Bg_=BoNDz]Xo+8BWW(5gb:/#$[8]Xivk%BTe(?HGU,1fv
bd@:D{]X>kM[9c<Dg5q|q8i08'1`)`u7e,SyD+iD3B1$GaoTE9]XivDzRm#.HUYr2=oijY
Dz]Xive;:.@d;RD[H|]givDz]Xta(E6BUs)/UB?dFxqjUrX4mdl;\+P/CA3At8(wh7\RFe
B(oC(2Y4]XivDz]X).:G\9,}J/i!1C\%,}gli!`R`O4W8b`;JA7m@:X&G3#`\oGf]XivDz
]X95ai?j\9BSoNDz]XivDzDj#%OjB<e(D~]XivDz3vi~Dz]X@=h6S9$bC3GU,1 Pi~Dz2M
ukD~]XJW 8,g`ZT=aIF_V;!"GS]XAN<qTFuRtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8SYd2VEpN?D(b?G@V;OG
hEJ`:&;#-a)k\5E;Z@/w'-\w'yLrPbE>Z>a6,qSu1^RMePfB1%?YX&G3[RYVE;E$L++F5R
C>.dX'JxBb&~1-ahq%$@K~1G#OU256USk~U<1Gc?p[E9]X>kiES>RLjSa 4M/jDW3GI^=+
TT^xivZP/LW|Rrg`).GtQv0FukD~]Xiv-}So@zEo;4MgrcE<]XivtzIaGMr8Bs0C; #OeT
hBJcJQtL]hivDzEX<RNtB[do9[&gqPTrVOB+AUPC2,GN]XivDz?2*9_eEI\EBSqh$@K~M8
`UiwDz]XQ^X1QA+kY^]XivDzo2ZI]Xiv$ZK~Y/WzRrWX(BJu]ZivDzPHDkBl*R2A;|bBV*
Z7U"HEMi`UiwDz2M#O:70M^#-YP=rcE<]XivtzoGn{n:/r_ek3PH-Du$g?tLo:Dz]XdQ;8
#49*1?Mp*.U/0)&(g*HlhVp^-fSp`$5LWQOjG[]XivDz]XP/,muy0Y49D+3>[RS010(YX7
ttTvXWPH*AJe0)?2"gW|*:<W<?J'\/X}Aen|Dz]XivDzoAazS'/K2?oiU?uH-~3{Wzoos_
hY`c@:D{]XivDz?2*9_eEI@)g_TiPM5~(c!gBoPHk"*HLr >ukD~]XivDz4O/jDW^RXsm 
85)c#Op-GM]XivDz]XivDzidOysWXIQ>.I=&N:-jLrec[o4qc?EP&~QkI3o9Dz]XivDzj<
".N0G.qxLWbf8lIe;Rjd>FD{]XivDz?2"gW|*:<W<?J'\/X}Ae@69W]ZivDz]X0}do>d'S
#OMAqO&R!g3-D93>r8'x?rsgXIQ>IPSBI+\.5:#O:I]ZivDz]XivDz]XivDz>it[spjSDz
]XivDz]XivDz]Xo\E9]XivDz]XivDz)d<V^dD~]XivDz]XivDzq}^oX>iwDz]Xiv^D4RI5
jsBTe(m;iBqPS?\^@sn8@A[8]XivDz]X\U1.7p_2^o=|7Z6]Hgn_.3)BaTCF0>r7H ^qiv
Dz]XivDz]XDq7|tvg?>tch.x)zW|jz1jnTZC]XivDz]XFO([,4fDe"%t(:- G G~:in],E
_}nm^g8S]hivDz]XQ^:>,I&~/-tshBs1*CH1^qivDz]XivDz.[&-c?\Wpl@;nG]sh7e!9z
V{k&><5XnX(|o#omu,^pivDz]XTA'Se8SIS8-OLrecfB1%[uDyZoY2]XivDz]X56UST}J+
iE9]&gaTm@H_]Ss!qLh+^}ivDz]X)6lj2g1FPDSJVtl[jqm@t{g?tL]hivDz]XQ^epWzm$
CPf\=ITr*gM<5~(cLr >ukD~]XivDzm(r,n^HmS~1^RMBiA`f0u+eg-}3{JMrn[;hfivDz
]XivhLM`/x>w("GMBg]|)^t7O'/xt~g?ci_r9`4Ui2@2(d!gBoPH*Ah(^}ivDz]XTAipQV
1^)@D93>_Q*[iX*Z_n;|:b<6]hivDz]XQ^B^%K4=4(@3,0W}l5toVyoC,G_}/zjWDz]Xiv
DzidPJ#8NO79W+D53>_Q/\I2=7drh[tFDTtcE9]XivDz]XDqc@Lf77+\f`]5)^jsRx4X.[
mTA*>i[z+1;CN"1_\z)^8+hZPKY-cR)?o8Dz]XivDz>02>A<@VV PHn%$p.;)ltOtzg?<b
T1S0;zD{]XivDzdw\>'`!t sW|jz)b<V3Yt*)qlj3|i~Dz]XivbX)rLrD+3>k]U<3IY-G3
s%E<]XivDz-(UL9`crg"W#Zs3O5P$BK~1G#O_|fC1% ZuAi~Dz]Xivcyn#g(q\1gC>.deT
cAV**OM<5~SnSv7aK2`UiwDz]XivekdZ)-p=ntA_(5$AliW|XopT4L!gfs3/Y-G3_+jSDz
]XivDz]Xiv]S+})BqPp$9/'9A,nuX(fX9vQTgeD~]XivDz,GSjSLDV)a[U#.!yLt2^h:iv
Dz]XivpTlLjSDz]Xiv:04bSBQOWn7p?RG 9_/P= D{]XivDzXDE;]XivK!>7@[2lVV7p?R
!"]givDzuAG\]XTA0OGgr;Dci=4IIP;|F]ekdZ)- mGS]XAN]2FP_rJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O)@
D-m"177DEtZZ%paL\H2=oi8B0H^#,.h3e?';b_A5=0a_;/0rOj]1\v_a7E#/i=\D^Ie!9z
V{M(=JG\E`(#%!u~Z@EMs=/+j%Nk&>GMeT-}B:BPA;i?':X8iwDzITNYa*16dYSy#`/4Z&
Gf]Xivt*9?f3Fbr:'&K~mX$p.;)lY4]XivDz9tdo3yQfA:i?\>;{1qPDT;-}A1Eo;4MgU&
ZOuHu#U%VOB+AU[8]XivDzFa<C6BX,BGU(GQ:G]ZivDz]Xiv>Jj{W%i7\D#.UKJ=uf-~B:
u+G$<$nG]sm\R-8e+0K.gdivDz]Xive;bV\Hite3jSDz]XivDz\7jaN#@e;RD[i=!Vep`9
u}&~1-=]]ZivDz]X)6Y4]XivDz9tfQE@/cC>.dh)\OfU0o^# ,^tivDz2M<2D{]XivmLDp
n^ ;BSe(LzXY]Xiv[qhfivDzb hhfK:9fQ>9]s'B,]@@i~DzY\QFojsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrjg
>F,WSj.WLFEh:~d`q+\H?*E{(ZDNE?Z>!VIs)"e+dYR+pA1C1XODS!%xq9#xZuo9?5u`];
*_&Q&hNS8 /rD+3>/uUlF/ij5*i~Dz_Q8WW*Jb$PTwJ+b^'{dqK|Dqc(5%A?O)jDR?.Rb8
<JW([l@%D{hCJ`:&;#-a)k>kQ*19?DO-D+3>ek=;p\@}`+Gf]X`M@-4$u9GBFn-7bU\HBG
WxY9SkSv7aGn<"nGGM>02>A<@VV T^(Q(E<,D{]XivN4MVhN%|q9Sh7aY0X^2,5H5J,I)o
TnGQX%T~B+i}t#16J2 sO-uc.AWO5H5JjWDz]XivX:V0hRF\9%@7dbdVfGgF1I1XODr T{
fXp!u,bT1zgoY.]XivDz])FP_rJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O)@D-m"17bC0$2@.)?B<E6ji;'skkL*
_"O(E*Q(h>kbP(hNBgEkSlfXFcMSR8pA]?grp*!0u`uSfC1%p*UbZWG3SnfXERonMZR8E6
p_Ef]ghM`RJy1XODIWB}.]jMk)1DV{k&iG% .;)lUu9/\JkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkH?CFR?B^Z@
%-`n!~GnHs;|#+/(BmZ_l)pH[bp(flicF$my(#@=nG%s+o@jU0\QIo(aeq!|SkSv7aO&(H
#TP+=JG\E`(#%!u~G`?5C,BzEke[q+1DUMn%X$+XBc8FH(Bc-r\t,52ri~DzJ%Wj]o!CQH
Wu%2GnNMOtYFGQ]])PuP'KpwjSDz]XJW 8,gEo'5&-g-r<"BlHL*_"O(E*X^CdK{o(Dz]X
Z']<iwDz5Pe\ ,g_4ii%-J^4hfivDzhfo~cP<+XOGf]XTA$CmVcRk@eY9zV{Ju]ZivQG9[
72WyJx1XOD5coNDz2M6uuCGM7aulD~]X!N8{;%3YQK9[72eGOCZ(Gf]XTA\KA5ou<(l'0g
-a\m2%Gs]givDz?2*9_eEI9B0:&S2{1$[uhfivDz7rVF!eV{u8(SKH.!)ljUDz]Xrch?iv
DzeC]O5zn?.cB[$Lt XSG3j%o6$Pp_@}CvYIFq]givDzi<Vw]x<oGk,`S8ND[?hfivDzmh
$+?O!ckVud@=.Q9=@vDj#%-~&2%X_YGdMCE6=gnfnS;'gJ!agzivDz=xoNDz2MBairV(r:
RL1="6u+<9^dp-a44RY/X^2,GN]XivSi0MJD>9A&>EK}T= hJu]ZivDzb hh;@!qn,ut[p
[})-g-PvSC,n#4e&*Eeq^a@iX9WN6);(&i=)D{]XAN[8i~DzJ%WjX^<+JJeVgFh6Ue?HD+
d\541XODIWB}hu:v:w]hivDz6)TQprG2Usrt4p3fUMmDUdSv7a_v\YoUE9]Xiv\B7ZE\Y`
oW9A0:&S@I[8]Xive;(7^~#G`vu4`[=#BJ-'%WaT' aq[Og7Al$uS:3s+/6);(&i=)D{]X
AN[8i~DzupDj#%dKLa$*nzb`g'Pvee`9FnolB1!5tL]hivmC6@U8]75zn?.cB[FnV;\=hf
ivDz8FH(;|<CGm`bCE,Zl uHODBpZ7UVrs \<(h=ivDz]XivOaL2D9s^8)Rm77h\AvVI`b
CE/=tsfB1%p*Ub3Hi~Dz]XivDz]XivDz]Xiv`VfXZ72%n*[GpW:{D{]XivDz]XivDz]Xiv
Oet!\u,5E9]XivDz]XivDz]Xiv=#D{]XivDz]Xiv[qhfivDz3yG3H'NdP(WMg'Pvh(^}iv
e;(7^~nr!Q'uo'Dzb}Yc2VtosPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(=3E.g--s/`F2C1GiSAl8;eU%[mHs,Y
LERUG\>i/H%(H%CFR?D{^IlQ)j6k'z?Uh=`M@-4$u9VQB+!5n|Dz2M1XOD<*>%5ynpm]!Z
n,X7S$EZ?)TPprG22I_+B|Bs2qqxd1WMPb`aJ r0X?T6@:n'/*)6t@5[$x.;)l$?GQ:Ik0
t*!"R~iq^D9;IpU&`*Fs<$nGGMC1(R-ja~.F2QukD~]XJW 8,gMWRxJI$#f":9fC1%ZT.]
jAH!ezptu|Dj3>D)Gn]givDz]XivDz.[Q8d\G$<$nG`6F/?X?Y\YdZ?(d? qjRDz]Xivo'
Dzb}D.m"IOuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJi2ah:cm7d^*S7BRqdi?-9#%t}ce+yR?B^2p/*EZ]GR6dth]
rD"$j`>F$O_d>&VKh\Vej#@1B&]2FPuH?5n'6\/NqhRPp9dVD{C/B9"*j&Ky2WqTVIuRtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O)@D-m"dJf{Rs79Gc]]Hm
MYW{MbO&pPsP\Wg0k*8S,277oAE% K+FCT'vjkWD]2FPcv.1.RNr`=Zp5YhJm#)zSE*@N\
Kse4ou(/E5NM4$[70q2E70@oi?ZO`W(6PSgKdQSyh)b7dRSyh)sh(?DNA;D>V[${A&`jX/
BJtfGh@3&'95JdZeG#VIRqHsdCs7>\]hp]kB`OJiuTtrsPpkkBhWq~jQTcheNS<?KsdYua
G[s.trsPpkkB`OJiuTtrHEjWJp)i[d>gc>j*Dz]X"+W|;J+MjWsIpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkD~
p?]JivorVC_u7n>y?w]ZkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBhWivDzhCs;h>/KEQ]X0}do>d'S#O<)aIfB
'rl9<'15h;VO0IeTb<@W4;i~Dz]XivDz]Xq~_+Q==r_!O(VDE;G"\[ivnHhF_soTive;9e
[a]@>SD{]X>kjM>YETIJ]X\IL<2yE9tosPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrHE]ZivDz5bD3`&oTiv$Z#BrJ
`"QGa=D%i4QYU;ZOB5^C-zA<e\0J];JA]givDz]XivDzB]NP@)>">Gf\=IY{Bi3r([9lR~
1^h7@VfAPe1A-I7Oa4:.V:E;]XivbxH@n!@mixDz`jZy/3\T1.b55%A?D>AfMvkzfq^qiv
Dz]XivDz2MS6c}QSoXpXkBmf?oC:@"+^m@1[Y|_bJiT;+O&R\6,=Tt]1iw_2DzhCskg5>y
k#Dz$?&>n=SYI6LaT6)w&dVr+$,B7/nG7e6XcdAG[{^xivDz)$kH>X#rj%Dz1$RL7?)Peq
^aW|h?)"^d@iX9BY?RLLKNh-D~]XivnHhGJ~hs]XTAJ+b^h\fp46/j'z_=[})-Lb( <z]h
ivDz+v_;r+[QD{2MV[j#[Fdw\>'`!t6I'";-p'sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPGb]Xiv2(`"rM'e]s
ivH^3'ms?oC:@"+^bU*8H\!gb(D~]XivDz]Xiv,bl KDq6p@*g^*Yfa%?zGYACB9U"^viv
Dz]XivDz]Xaa<2uUZ,$H#BfT%Q&1VbG3G\]Xiv2(`"KF'e]siv]SP4Pm\tF$Y/BM#39kEc
]LM8E9]XivDz]Xive;&j`3\$1c0cb;i7qyDp]>?@#$ahKz1\b%!S-`jMjSDz]XivDz]X)6
$-,1OJcD'UiESa!t]LmXtyE;]XivDz]Xiv/Eo:bfK;e4$fki>ND{]Xivn!e2]u_oivbX\u
_a(6?O9?air=3OC>>@h>/|5a[bR6pd*l?{[3A$]ZivDz]XivDz'"E{O)Q=;2oX4`D@a0,Z
_<Es#5N[r~$']e76*">H]h^[]tivC=D3jw]?DzX3tt96d~Ay_!RH1^N5J+b^h\cM%Wa`WN
G\]Xiv2(k%UOM$Dq]X I9XQG&,#F2;!$/A_etz^"19.v091"h"ivDz]XivDz]XKtHg#9aT
\Hu(cM%Wa`WNG\]Xiv2(k%IC#ridDz sHFCH9Fi'N/o8'([1,x\%,7m1,G;}=}U%fX.c5y
<6D{]XivDz]Xiv17SYE=[?0X_eu+:6G[@xi?\>;{Sk-VJ0._GP]XivDz]XivDz<)!SU+HZ
3*)R`fN<coq+OC@]>"I5cpdjp17'>XD{]X>kj}T/ES>_]XN{6A?bs?G\ E^0ZFN)XE8d/n
aAAr hZ$]XivDz]XivDze8?MaJ2Z>jAQ[cAj-_Se34fN2//HV<rD3XD-]ZivDzI6D3`"DI
ive;\=#(A&S=Gtkz${<-aY[$\u4V+C&l<W]hivDzg2_:n%@mitDz:rN~6\:+e8X&+X0Q.s
C>=c0woj*l[Wa.VG-%^pp]kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBi~Dz]XCXjgIQhs]W)6&dn^In,YLEh+\2
,}4A.[U<l!Z-]aB'oZ>8beCz]ZivDz>K2a`&DIiv$Za'[D\$\tLt$f/$VGX0D)hEF\=/'Y
kk0x DeJ>dD{]XivDz]XivDJEp-YNDEQON6n$ ]sT*4qTQheh>ivDzhCrfW5>}h@Dz\7Ot
.rJDNo&~QG]SOak1PHMTW;-%N@SdKTi~Dz]XivDz]X9F@v3leI_%?z2$>ZD{]X>ku8PKEc
>_]XD15@MCeV5%A?D>MvkzdO^x:/&/H l6kw%%Xfi~Dz]X%zjhrf[QDy2M2EN7V?X0'rGb
8c@o3S,]"'>">GLLi~Dz]XivDz]X<)aY/x7I?&2$@|&m-~dt_%&xiU&*o9Dz]XD1Im1</M
D0]X!NiVh\jL[R9a.OD-i4qyu"F~6>DNSUSKjSDz]XivDz]XTA^ P(/g`AVGN68csT^c\U
O5\JZsgtD~]Xiv4R2a`ZDIiv/Eu4.k+tDbd{s1N'b)@W.]D-QD[?R/>VD{]Xivn!$Q]qZJ
iv7M0'%qaTZ,/p/]&l'"/J2}$=272?]8>Sp'_xDys.IQI 'e]3iv3)=0h\!"dZ#/HUUFBi
9|dL^xLem]S pd*ljVDz]XivDz]XTA=^%'B_X290[cBkC,r*Z6IrGh]50U6tR2amjSDz]X
ivDz]XTA-VJ0ArCH0TPd1=*pZE]XivZPr+gE>yjRDz'"`P8cN1LmT8 Q-&haD@Z@%-M{bC
: j.&k?NQ2D~]XivDz]Xiv^TNu[$C\k~ 2X%+X0QPUp-@s+bWMKCK6Vf]1iwDz]XiOOjEV
GH]X+x^|0B[>*.$^'b(DDN93[EK6%a/v!{<.D{]XivDz]XivSYBG/B#iLr.$@dtcq]N_8F
\AD\bXa-EyuTGu]givDz]XivDzRm,9n/Z0TIm/I$?Uci.x)zZC]XivZPo8c ]u^nivl"a(
Sx,M412EL]&~DZ(\)uD]aw!wM4T6=%RZ$P/~Lgi~Dz]XivDz]X<)15EtZqJ.#j.uaADA20
oj*l9udo>d'S#O.RD-QD[?R/^vivDz]XivDz2M i6JqgbdE~(Ltu(% i200u$7.`V:W{HE
hTWLfU>G]hivDzg2tnr+;1D{]XoaXdkhU#?_NBathhPuN7L2,!l?^WJi;ZTxD~]XivDz]X
iv!wS;bH`3pksJPy6L%[)8'Z7`4 VNX0^xivDz)$k(UOM$D~]Xc@]\VGqG5jDB`;el6lRD
!u2zik$e27>+c{-YY/iwpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkoFDz]XD1Iufe/LE9]X;(I5avLUM(Z|OrH 
6f:+QUCWuRI%Xc9t0XO,<ohx(6fv^xivDzUPELZGM$D~]X`%.LbCbH1?V7j#h3/I'?9>2^
ik$e27gXD~]XivCA5D_|gLivOe6n$ ]s1c(:8B(^PSp],miA/cK^d5$vB>e(o/RZG\hcYu
iwDz]XivDz]X#PkCWL/DqB cAvCf]ZivDzUB)@k,KmDzB]M*T6_!O(;I"&THipqvJLMTZ<
sek%oZ2~6\%[)80W1OD_]ZivDz]XivDz?z[3+NZC]XivZPr+h>/KC']XWDr:RLNz(ADND^
tj`QANDl.jIyjWDz]XO\sIh;6Q]Miv^f0"0Ds$QF0]6Y:+8cK6#s(66y#Oe8 NZ\a.0!(?
dnD~]XivDz]XivH~/`p\aZ?@aJX/BJa@G':uj.o0Dz]XivDz]Xivs1N'i!)>M^( EQ>W%|
%pt{NR3qX|s.ZvjUDz]X:'p_bhM$Dd]XGlZ7P16n,_j S h\\HO"bCbHdR:<6\:+Nr.R*3
;7]hivDzg2toq"+8iqDzZ@%-`nc@]\VGqG5joM!#h"D~]XivnHhFIC"m]WTA'|DNF`WLm$
r(bB^xivDz)$jzI8#riJDz]H_cekdZ>",]TJ^&-X^|G)G\]Xiv2(`Z(C'f\^ivg-r<MM;3
g3\HPKE$6YlYKVS/$PM<jWQ^\u$rM:SaWLOH2vD_]ZivDz]XivDz72?Wq9l&DL2yh|0t4=
/jAtRWE=kmVDoGf0^gJA]S-Q_a,Z9t]ZivDz]XivDze Zr`#ag E"|\v[$^c@oSD,n"QBe
Nhki,,Bu+FZC]XivZPufXU>wf.DzVq["BM7pa4]7ty>v)yp!MMT6/%A}&l,GPqXfo[c#Ii
0]E9]XivDz]Xiv/EaA@iX9cZjSDz]XivDz]X>kf\[GDr56CA250AS<^ MM Q)(I*/`@F9p
]ZkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkBhWivDzhCu}gE>yf.Dz4O% ,uJ LmWL@W^11U,hR-k;;3/#ST\u[$
;-&Rk$Y7]XivDz]XivDz]HQ)a1H'9rG0bFTzX1Sa[T_4\)1cQ$BbU(aNhyEs[cGPUP61i~
Dz]XI&JhI]"m]W>kf\[G1?.v,".dZsl)E=E;>0?p.:CYAfH:[kiwpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkoF
Dz]XD1_]rM'e^8ivMS^|&Ni >sd?'xnKDaAk f6!pX.Z1:99VR[Va.VGX0D~]XivDz]Xiv
_u\Y?6(<NQ%~M|a0-+;L@7nY]/aoVe[#Q4,ADiB)t= N+5i~Dz]XivDz]X#pHaiAmy^c%m
f)gXD~]Xiv4N2a__1Viw/Ei77ymOiB))qCdT^xNO[$,Z_<1UM)4@D`,"* ;7&RjSDz]Xiv
Dz]XTA?CaJ2Z=0l@iG"N+a" N,"O&m72SIT2Q4CCjWDz]Xe2H;lO6Q]`iv0LQL+[LrB[$;
!SI]BGDBdt\O23lPD%]ZivDzUB)@k,(jD{'bkk3O@[0sF$h1S#8eQ Gl7t4 VNX0\U1.=&
N:c`UYQD:<]ZivDz]XivDz;69bcn Np2]DmXl#ky(%oM^.[}D$7>]viw_2GX]Xiv2(jyT#
M$E+]X0I/}rM+v#/[,hmHY96N&"O,[hmYzIq_@rJ`z>](#XPiwDz]XivDz]XFSQQB2U"G_
#(jM>JN_B}?RhT0]2/%X_Yb_!-(bG5Q ^qivDz]XivDz]X"bF#dF;2&~NF$z 7W|-&4P/j
AtRWE=ew8a\}iwDz]XiOOjEUOP]X+xdA;2RzNgem.G[,aZ*+0L%J<F=spHE9]XivDz]Xiv
e;CCQ<p,V^8JPf=N`2G\]Xiv2(_l#"'f^8ivo5&k\wP/'f^Qe'o/o9Dz]XD1ICo:/LF:]X
X%nC$eVGX0B[el6l'9UF<o@"IdGpDa("=:h:!WV[ZqT8ZC]XivZPpAmj>wlTDzFaO$ ARe
sc`"Z0>s(.*lauD~`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OZy]XivZPpA85>ylTDz"}N8[i'"`P15&B//X1tx
M3B$cL2>I$* gYD~]XivnHhFImC.]Y)6Kw/"SYE=>W#:`*+m@m#|`*+mann|Dz]XivDz]X
iv.LR\E|$*H!B:iESaPy!Z@%Q"@v9d/>MFGlB_A;>4>PD{]X>kf)e@]pbriva72vsb'x?r
Fm&50JljW|e\1mc?9d/>o:DJep[TCPahg}ZE]XivZPn/"?]qbrivmC8bcrmzNOKNVSa$q(
.#>0R@S'H$V4>v%]o:Dz]XD1I)0g/MF:]Xh5-XCYgMka;3Q]]=&9D!]ZivDz5b2a`Z1Viw
:0+7sWD^eG,8B:jWYk_c]a"UjoM/>VD{]X>kf):uETOP]XL9En:8n/OCRoG\ s+N(a%nGd
i.BN"CEtZBs.Zv]\D1I)t_/KF:]X/|!|^&T8pN&0^d!RiABn,diI8')xh>ivDzhCr2h>>x
lTDzNiem.G[,W|BY3m1Xps>3a9)Lo9Dz]XD1I)g2/LF:]X/|rM+vcoNH?PJ{%}% -[ND>*
]hi(SaMLM(cvEa#>Jn]givDz]XivDz'b8A2kWDr:RL#o2003!q(c PIjtsdK^x\UPm,XDq
he=qh"D~]XivnHJi_]1Viwe;$fki,\`$RZD_=T>,F-i.`qbD7??&iRv%j@H=<+s~p&qz-#
>zlTDz9tC+s1(4"$n6kA?pT['p*sYuqgivn!mj>wlTDzZ5;2g3Yk_c]a"UjoM/iA/c3FK7
&Cd}rJHr"'X|I~s.I%CZ/LF:]Xi6rDicp8g6f!DahRNZ=)N 1XNQ>K>G:,H7#(jM hD`]3
EWUPELV#M$E+]XD)`=@vGh3yKv SJuMNE~K4?5nS^C4Qq90Fh,D~]XivrLhF_YgLix/Erp
`" fr-?K\4E;lr77h_]aLdfpnEDB9iG}_/ nfUh,IVuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTjXDz]XO\sIm`
X5]VTA-VJ0[,M*7p?WR*)z?+h>ub$fki!qmHoYpxE9]XivDz]Xiv/Eo:DZI2WLm|H!\$RH
1^ir:D>:3na| faZ?| sMToU6@WwD~Tp>mSWeiE -2>H]hivDzW"_:pAX5]VTAH`3.qT! 
j)u[+;U4Rwix_t]Y:sQ_1LD}Uh-)]t8DFds"Jmb}fFMKkWq]1O\d+B2u9dgvlY]XivDz]X
`--:SbE$KRhdT-j[OC,ZfPcdjSn$+9]\ivDz]X1>Bn`3([Gbe8Drhe=q?Y],6TN0G\]Xiv
2(__D?ECD^]XHY@eE{lD+ON/lK\&.13v0hh|B69<\#rJ)c`fCQ<)RV<,]vivDz]X>kS|8Q
\L/hP)H 6f:+*e#[)b`f#1YXi~Dz]Xf[jir-g5iu:0bnN-,ZfP8Y]ZkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`O]h_(t+iuXN_8n/X5]V)6k|@RaC'^R~M=g.<F>*-8M3D~`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiE<]Xiv
7mH?exe@Dw2M/zh|]1Uj'oA&^^uw[+^xivDz)$k(r?2a]Livbfb}+$s!bUh\qup'PT3r1<
TJfX7,3XX|i~]uO\p^aGTKipDzlNlYljix;3sn*tGfBX2^V{N9G1>VOfixKEECI'I Dzmh
kz%%SAc}a<I!s!hmQ5>#?bQM5bY~p-,_l >cl&RlM,47l$[i>l2Os@*QE#!,_9ufmj]V>k
\J?|B;b?E~(LKwZISWe[e&/_RE%y+cZCj&bxH@j}e@Dw2Mr97QsfF`p#dBo4;_@ADUfH&j
#V3$0uSF 1=ss~ZPq""?H<Bu]XWDs~#E#6W|Q >*]hrhnA79`luw[+d>D{LY5DjyUBiv%{
/R,mIm>+.UDr)./\ZruBT,V&;C^bd>D{T#TKjyUBiv'=UF<o@"`SL<2yX$+X/tO#G1g`IV
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuT_=iwDz]XiOT/p^iODz {TX8Q1AX`7d7C-YPrA-E!(L,m1So7g}ivDz
hCIQ!,jgiqDz(;)8szW|-$,DU&9AW9Bmbo<*^dXjMUX<)7]\ivDz]X&SEHhKFLtsuav1t'
E^3%o[?CD+Gm1$RL7?,3G\\w]8sbZPpYn+H;Dg]Xh5-XCY"O7"A8",e&Zuj&d:D{I6D3k%
\iiv%{&:A>.%JjD["[R[G\g2ton'7t9t0XO,X<EW]XivDz]Xkw15h|G[sk8bT3SIR_F8E#
G\]Xiv2(_|ncECDx]XAfiEWLdm/C,+RL7?,3i~JhuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTjXDz]XO\sIlOOj
iwDz`jed9I1Qgb16LgO"bCbHdR:<6\:+8c>iNM;I"&.b%CYXX3k(XRiwDz]XiOPKpn^div
!wO6sT_Y'oiV&*ag2@>{p'sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk>XD{`OJiuTtrsPpkkB`OJi?^e<GFf,
.G_!(Q96VjQ4UnE;k&`OJiuTtrsPpkkB`OJih?iv,yACi+U,+`TJfX7,3XD`R|929s'"Ue
]-@5A4BkJzNj0b$D,J2;,XDqhe=q(b>:t+=VSS=)aU99o:Dzid]Wive;V@[g8h]Z>km;]W
ivmCl~Wmi~Dz@FiiDzB]Q1Rmp^5Z%}% -[CYaZBK[c&/CE]ZB_ S%HsKK"Dz$?FNg"&w?p
QHa.o&p&T:+JJa]Xiv*l"~;G$027d1=E')F#?VD{i@B~0x6uuCDz {TXSvU%,o3&V{N9G1
WoWLOH2vojhB`[bH:LG(Vue ZrjUj`Q]]\iv/EV@6f9>-YCY>W]4TiZu]XD_DF]Xiv')2|
\0M1T6Z0>sd?>GS|8Q\LZs_lDC.x'$s;^cOH^{D~e@JpheMK]yiv 6Bc?|2Zoj*l)eLf)f
SY8phB`[bH:LG(VuG:E;,y>gdS3v0T4a\piwe;a`*+[WivpTlL>s#L-5@"0Umm!Q'uBJ?R
LLCVI.6f-YCY$uah,Z@DL&jWDz]XivDz]XN{\'XY]-?VD{]XivDzFaGlHLQN/,kg$e+6(#
f9"'YuiwDz]Xiv_ui9^&S>[mO2+6ZeP(o/Dzm(_"k&Dzm(@]Gc#~.dk4\u4V+C&l1l8Il4
8OnDtd&Hb\Iia.!O2$!}=eD{]XivDz]Xiv&FTH6W,qQ%r26L!gWMM\V52{@ $/K6&V7D#O
,?...RGK]XivDz]Xiv/E[{`PaQ]/#q+PE#-'=_8d%$NM_a8FSI)'O3BL+Qk%3YCE]ZivDz
]XdQh}k\9N&\L]JNWHiwDz]Xiv_ui9^&S>[mO2+6ZeP(o/DzJeI0;8h~i~3)k]fp,#fDco
<"`2K61A7D0a2/M09c.V9"j%\$P/3qA=YsiwDz]Xiv3IYuVN5n 6=>4F@xGh%Fi7$vpw8'
)x2l459"tjp!t&^+=hh>E:]XivDz]Xrh<'nZ6L9_N_sarD>*]h7)A#N@!(O:3qk'D1ivP/
3qEY^ iwe;ud2NgM`&cEix@"RAA1A43J*"/!o:Aw&9)GNQ,^15ojVbMxCHVt&q Q8U]Ziv
Dz]X.[/x-%200uK6r"4 SW,pmy-}dX,XJW'E,t':0ED|;$I-96(^.q]Ziv)?D-R?B^`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkBp_fl>xE]t=1Z4#O-k_rh<'nZ0<BzLKn+KV0|;FL-"#C{/L]y;?$TPN;F"(a5
\<o)_nA1"u>kc58F>JcRGMn-8bcrmzNOM$F'tc^J3u46PKS E^?Wk#><\OP/'f^Qe'o/]s
Ra[fa$^qivDz]XivDzgMka;3Q]]=&9s0e{'k[IAC0Xh7J`?AN"n/t~`#]ss"El3=]\>ka<
fHSH6(qysIe{.`,"U}]SHmMYW{Mb^Rtb\NRQpA5wV\]?>9D+S+a4_]K6>1KZFbb[EtAh<w
jWZPcp3v0T4ae)i~t[(Seb>84woR!:s!Elo5%J>Tit4F6lg)6p?9JAiBdCH0*{;>ijZ72%
d`@Yjy`e920:&S^'K)*{;>ijJg*)Sk'|/W?6"^6m?Uh=p*p'EpW>C"IXR|]hRa1^RMo//,
C>.dhr1A2E!R]LmXUAS >7myNO<#6V>:thgeivDz6i^ 2}H;s9e!3|KNNSn_\Q=a[_c`d=
b;E]f\So'|f.U.`*ij[]R/H0DZI2GlV4!ib(bU*8XlM-1I]LmXtyomBiaZ^{&xiU&*.<ml
^c1IfU^cE}/u7Q2EL]jSa D]=Tm;Sm.cmlZd.!?B6MWyJxBbDboV8BY1TP)N&x9@7G.b: 
C+2P<,]hivuKJnJgjqjpuG##%B^Ka],z'v.MbCbH^LU!]EgrqfivK/+ ?E'xdR6tuVsTq]
]s5A6>`e!wQTW@oTq]q?&;DNoYdVNHZ&]<iwDzm tZ\Rb,<*^dXjMUNr[$WLttjLiU&*;}
i)WDi~DzA|0Mf`d@1F03h(^}ive;Po`KT}fX`UiwDz'RhVWLg'PvY)5H'.72;fCS8KSkOG
&%96Vj&)K%D+Bz4d /=xoNDz2M$&-r(PC@E{Zq!e2EL].!)lJu]Zivk1Y%9qiDG{E]-Y+U
BoS@gdivDz-(UL9`crg"kw?M#LDj#%<#3YukD~]Xiv08WKB"W+.m)l1AV{Y\]Xiv[qhfiv
Dzhfo~cP<+X/Gf]X>km;ga^wEWm;gaZO=|7Z6]Hgn_t9D'nFn:/r_e\De<tLo:Dz2M/zV&
TGuOr@Fn3(Ew2H,1>NKZ[khfivDz?u5u2YQfNg3qN"KTIC!BjGJcI0^R)S2{`S6T:+\`cp
3v0T4aAEuAi~DzJ%Wj?u5u2Y<?ur::]ZivDzS5N?2pPb0(]O@5A4H1h%#}Tsp%R9ixDz]X
ivEIn;eh#$[dgP8ok[fp\sg4,Ri*!Z0Q'D?|B;b?m@ioROh3AjTi\OFe3=Z95leUrcE<]X
iv\B7ZE\Y`oW\D_/,ZS8ND[?hfivDzmh$+?ODfm(.xq.="D{]XAN[8i~Dz\7nSh}LE')%]
GN<u?qi{LEEG6Wqmpgo>%JdD54oN&k72iq4F6lg)6pukD~]X`-;tr5;R tu2u<jubcm@oY
%M>6,b'DI$Vf(*i+jSDz]X`ML]JN\muB'!^i[&?ucK/-909S4";*/KMydKWMA8%,<F6Vo3
jYDz]Xi6rDoY62#TMy^qNj# E;]XivtLo:Dz2M]LmXtyn|A_B=)G'uu+tqID!Bqie|IHbC
%k]WP4Pm\tPn`UiwDzEXg]rR#P0(t.n}H!_X@0t*tGZmq.(CQ{nvH!_X@0<2D{]Xiv+zN/
+j>k21RWhVNyS(s!ilqvF!E|ekdZM)\;hfivDzmhH!_Xk;?H^qivDzo2ZI]Xivbf\Km^pD
lcbYZf19^vJout?u @u+r/?v[cLU/EAZ,3Z@Ah[8]XivTP',`C7p</;(dYh}k\jSDz]XA.
2nC>n|bfN}D](\)us e{bf\Km^R+P!`UiwDz]XEQ2a-7JPObo5Dz]XZ']<iwDz]@A&.)E6
BlDlOpbC#)4 fKt!sNri"dm=UdrqNP+XDx*3+FCT+HJujWDz@#.p?ACT68]pGN"O7"A8",
e&?zsQEb!~@BkDJqM*T6C+QLGnA)ICh0^}ive;>5L62p<FTtXWdca<\TNj# 2tKvV[0[6C
qyi?jSDz]X`ML]JN\muB'!^i[&?ucKZ8@]n?9c+$H|B}[DG/W|"kjwo5jYDz]X#0N$bP#7
e&UPmGoY[CiwDzb}@:n'/*]BA&.)E6$NGQ#u=d0aSG0+BA[DG/W|"kjwY7j&kA6>`BiQJ`
N[jO=R/z\t')D+=d^b;}"hjwSq\}2w&l,Gp 7+=$]vrc=4I'/`n|hBVe&q QNkb!RiJI>}
KZ=]sQ@9VE-%iKm#)zSE*@rdqh2kny^c(`o#"`@6dbiESaq((co#Tn`*ta,9q5WBo<X/f~
IFrg9[;F\Mi(SaMLM(]0Uj'o"'.b%CA@[8j&/ub\jS5tk0h.>]D{]XFOSff6p,D)X5L|?r
_#\miwDzEX<R'5\`2%2>YNt.B(;fcLuauiQe!lLmI&<(YNEX]GR6dtjSDz]XBOO6k9=+hy
BSH)960:&S@I[8j&kA6>`BiQJ`N[jOh]R$aV:<%tuk`*q~"%/g]NFSRWsaY[]Xiv[qhfD~
]XQ>e G2+\U{q<sbR,8 DNE?Z>r.R_O)F4X^uOTU`*q~?Agc=B(\)u'|+hJuk0H~/`\v,5
nz*NnCrBiBE$n^ ;I:/` RuAI~mh^c'oWz:(.m]\_tu:O*fT:.KO'YGm/u7Q>H(@Y)(#9\
7246t[rT?AW[O4olB1!5tLs~Dzmh^c'oh+GNVUDIVtWBM!U&`*ivuKeP"<`3%F'|+h:}]v
ivtL]hIvX3G3#`S<c}F{(YUo]0Wx!0nr^cbj@:]v^KD6-7ZcT0nE?AP\t"sN>A@nh#t[/0
q}?ACW8KWWO4`UEWD_=Tm;ga=Br`h?ivDz-(e>bfb}`q^,;:@6AdihWL3s]LmXcodj:.a%
p#i;WDI~mh^c'oWzq_@6K7P O)fT"'J`E#m8]XEQHwD99hA7NWh)I:/`b\<|]vrch?ivDz
j<X$nC$e,d-8GmuZ@!8ckijZ>FD{]X+Dj+9^A~a26zRmQ`2yBRtcJvV{>9D+Bz4d /o2jY
Dzmh/*6k^ S><fur::k0mCZdT}.cmlZdhfivDzB]aws;BoN#C@E{Zq!e2E!RukD~]XivMi
[<VaTANj)nb`]givDzuAi~Dzup7p?R[DecOa_%Ln3 CV8KBrB=m[H!TmGlV41I05U9^cKZ
T}&)?WJr@%UZ\K?sO#6)pEkZqeTAip\AXs3~+cb\o/_g'oA>YYj&tLo:Dz2MBau>)Na=X9
iwDz2M2}-qGMBo:}D%>mMS Q>'oNOeixht!VLP0!W+E{;c$@]YP4Pm\t%ch4dCOf`UqgFO
SfVl2yBbRR6nsJ0?]YQFEE>--82`h:ivDz8FH(;|@WkX>%-8BTe(,ZIAdKSyNk24/+\T1.
UIS SlfXU&D~]XivDz]XivuK3v;*So(*KM7JpgR+ZkFxOm`UiwDzkFSnG"X>S43MKO!|t>
[khfivDz[?0X_eGMDj#%Dbd{Plp0-ObwtLs~3u;* tl/eY#$/kfv(FJujWDz-(e>DL,S?M
aJ2Z$65^O [$\u4V XA(a<bC/52}$=276?jNWDi~Dz)d`ra^Zncp3v0T4aaURPrSm[TrC\
+r7G0aGd`VfXZ72%1MUMkRd0hPPe1A>j]A&9:Wk0Dz]XivDz]Xi6rDoY62#TMyNu4Q;C$%
BsDbd{s^>;\O=a^bg)LPEK<[eSS,j/.ca*:.ko5Aqx?ACW8KSk)N&xD+^%H3G}_/Bp"OoF
3=mtuAi~Dzup8FH(BcDboV8B00F{ h#z[8i~DzJ%WjRk=QmyNO@J4<I~B]aws;BoN#C@E{
Zq!e2E!Ruk`*q~"%/gufRJ5iPmp0(*m8b}@:]hiv8n\J3wik$e272_h:ivDzeC3eKOM(<e
pEkZqe>km;ga^wEWm;Jt]ZivDz3yG3H'NdP(#ioF;eCS8Ko/jYDz]XJW 8,g5O<|D{]XAN
[8i~DzJ%Wj[DG/W|"kjwY7j&?52+\Qm;?:h!dCD{3yG3H'NdP(#ioF;eCS8Ko/m<2MA oO
-_ x% -[8n+Mb?0"0DXTL\a<R>)8JujWDz-(e>iU&*@\@sQ^!\YLJX:3jZ>FS,Nn]ASV]7
Wx!0nr!Q'utLs~Plp0Wy`N4W6o(6Vu\nf#YMit8mdcjSDz]XivDz]Xivv4nKN_"{NnDxiH
dCH0e[q+@Y*9rreP.`i )b`r }^nivDz]XivDz2Muk^xiv:0TF&w?pQHBODb,3OjG[]XTA
ip_ &(GM7;h\AvqD4 V:DboV8Bo/jYDzhCRp2lnyH!Zr!Q>Hi!;'ti2ui~Dz]XTAip_ &(
CKAB^qP/XvDh$CGQWDmLUAMZ#`U~M![lhfivDz]X$qkTKY'Y28ti+Fj+; a[e]iEhvPe8x
(3:}D{]XivGm]givDz`[/+'HDM gE9]XivtLo:Dz2ME.MSA?>om;\6E;Vtj5WDI~eCI;/`
"0^sKjd7D{RK<'ipRO^Is}[qhfD~]X`-;t$#HOaqm62MGj E6CqyY/)N&xD+^%H3B(4(Ze
Vr%93v3~?W=$]vrc=48v\J_+%]CS#`*s8c([Eni?-&N*"O&m\w8S]hivt*9?@Sb3,"YLes
jSDz]X$qkT@nmw!Q'unVbe@:]v^KD6R|^InVbe@:]v"/@LBl""nVbe]givDzuAG\]XTA$}
jMU,+`W-aZ^{&xiU&*tL]hivt*!"R~)q`r }jUDz=xZGQFojsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkD~`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJih?Uo'ok1-8':a>]~rh Vl7jK5PE}=8Kt_vZF=pJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OD/]Ziv\@4V XeldZ>",],"H;s9e!)2DE>@&fCf]ZivDz
]XivDz]XRw]ajOe;7*g%TA,'_PG[]XivDz]XivDzk&`OJi4sI^uTtrsP\JkB`OZy]XivDz
]XivDzRmQ<JeQ0TBN5r.9FD~T"qUh:D~]Xb36Fe7WKD3]Ziv-qE7T38g8tUY>mUG4mcU.9
gdSpJD`-q5PtrI:F7*;y'p?ri~DzWJ8L[2S,p47(g%3F&3[4m:OwfzjSB5jW_!Q_t'?G1D
M0$tszYVDrmr]sivDzH#CFZGj<p\kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBhWUo'ok15: a>xoBiU,PM'Z_+6
\=Zs_lU~DV` DZ(\?KoX=%K}4Qt[DFdj_%"bh-^xiv6\76?p_Fi7\D#.k!pDK*3no< DeE
Oa_%LnS@uOEdXCU""=s!>mDkWTE\ #Y/J4o9Dz]XivDz]XZOW#iR:P3nDM]XivB8e(,ZIA
s!Sx1^RMo/gxivDz]XIVuTtrsPpkkB`OJiuTtrsPpkkB`OY0k&`OJiuTtrsPpkkB`OJiuT
_=iwDz]X>kd?SyDx\yF{D_.[C>]Og<:Ptni?Dz7p?R[DTrO,)/Gt#H`{Dz]Xivp&fl>XOb
_%@R3P(#2?oi/Y_+T~O+,45H5Fm&r,B<iqPJ#8NO794(2=oieOK)[;>X^C$=_dT:!^n/e2
+yZGQFojsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpktNnAmOmH5|I)G"q.k^e'A1BU?RID5hi.Iii619^vhz/ 
MXiAXDG3]2iwe;5%Vg${?Nf\=IYouOEdXCU"kSv"G]hBD}Bb]|)^XE)v %T4gq]$iwDz]X
)6&dVr@Y-'5gOb_%\NB]^qsR`_U"G])7Eev,E$\y&[TUkHF\U)G] 4$$]UivWD]257/P$>
Dj#%i=\D^I9unG@n<wjWp& O6lK^)/GtBg(:^R%a5RivX'G3fra`,zGg19BRe(m;Q=Fbr:
\{5B1$0jJs!"D.m"17rFD^&\Uy4kOj]19/\JkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Oo:VeS>S"!`n/iV1F
QToXb\A1BU)|/E[s^y&(c!k_PZ,Xa.p 'A5gD.]ZTAJ+79)x^|.ckog``]lk>g#*iANm]P
ft]xTUEb\zF{`{TTD~]XivDz=HKsY/K&cB]Pft]xTUEb\zF{`{uno<ZN!T`l:0o$>QD{]X
ivDzAGN@[XfSLz48o68BbrGMpoK*C_-82s@;g8:Ptn VX8iwDz]XivDz]XivDz]Xivv,qP
ZNrEE#Bb]|g<:P "`lDz]Xivp&fl>Xbo&J@{Vq#`HQ3A=HKs#yZuo9kA0&*"ugRM<#ZqL\
BiNkY/=HKs\RY+G"9_/P1DRa2rG\]X>kM[3]/3it?I@[2lVVdAGj]givDz2M#OSa?Hqhfv
bd@:D{]XivH~Aws=9<6@:+?SGx9_/P\O*iBb=lDC]ZivDzmh/*BwBKYI*eY1]XivDz]X.c
X'o})z*p=JTr[PhfivDz]Xiv'A<)s*$|PS.de_>:Gi]givDz]Xo<@+jSDz]Xiv[q^xivDz
2MukD~]XJW 8,gK%qhZ6fQ[;D~]XgxcmBOnVi>-95]g6)?D-R?B^`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
h?760G/n#Bf(>Y/fQL>\LL>iDta)0Doj*lieTN..";D@7pa4RLE=#`*sk~jel)];hm-S?B
ZG]X1>:nnBav]hW#Zs=Iti[:C[8#E BbTSDkWTE\ #Y/J4o9Dz]XivZPa.VL+61RC>.d_&
\YB]^qj)DF^an Dp]>?@"3gcD~]XivDz@sn6D4[Fn;U?jSf%USsu2(n'3{\WXO`(m:T<G#
 TGN]XivDz]Xiv'a)5'A<)v-_rFm.[CJ:s`~j'Dz]XivDz]XivDzOj]1]ShmG-,1BRe(m;
1C=_1%?Yh6@VV1G3[RYVE;E$L++FkH#$/kZ6a.VLHsGM!@D+[Fn;\fjSa 0I^#eQK5>QD{
]X_tbGk_SeB<e(Lz'Yh.^}ivDzJ%WjC)3At8N]a*Fk]SiiB"AUGN]XivDz6i^ S>SmctGk
.[C>A3EoTm`qR4pADp]>d%c+@:D{]Xiv(^DhQ:Wn#p$ZdA1D,3_/8x0Oh.^}ivDz]X+$9F
_QDi[Fn;\f3FKO!|YC0a^tivDz2M<2]hivDz`[Z60=)FfFW#Zs Pi~Dz2Muk^xive;(7^~
t8>mDt=ETr/D2J.b :^tiv[q>Xbo&J]8DY8lcBk_^PZ6m:\TIouNs_XI }OK'GODS!]0hm
-SjMDIYPi~ixkb8FcB_N90i?,_A91(ti2u#~^qY+*eSkT=aIq*pS(aljH=tzD<Z7Eho9Dz
2M2EL])r!gd{`RDsERonJs]ZivtzIaGMr8Bs0C; #OSa]0\QP/[ZhfivDzlk?fBqPH'^Y)
VI_NrJu758USk~U<@FkD]TiiB"i}50>iDt1!p*4quAG\]XTA2V5`Pw2> M$f%! B2a=/l*
jq,WojeY5%A?O)57US4qc?P;t!\Uj0^}ive;>5t~IaAvU(h7gcivDzB]\l8]RpM+?HSlW3
)k5'IdDj#%p{_+C/d?VG_NrJbD_NhFI MCP'OL'GODo]E9]XivDz]XivDz]X_>2%ah_N90
i?_|5\]ZivDz]XivDz]XZ'iwDz]XivGm]givDz6)RlHlS~NndAm&'*PmiG1L&S=fBrB=iq
OyJ+b^'{JO4pk6>:?bGn f<G3Y<2D{]XivDz]XivDzupebTnOlHgRA\HIdK:D~]XivDz]X
ivDz=x]ZivDz]XZ'iwDzb}@:]hiv8n\JG'ceg3*l`|%SHI/~CM?jk~Rzfp.e$}qP:.3hX7
9E#-ohfl4~Bam66 q9:]T7<fJ'\/X}Ae.<]\56?}i.XDe3m62Mc?YtT8gdf??fI5l=jqre
UBl!56\z4qc?EPet2%l(?fDOe~2%d@Of`UiwDzEX&|qP.LB[U\3Hi~Dz]X+$9F_Q9~bRm;
q]N_8FonSpND.r\T1.Dxc(5%A?O)57USEZZ8%&qPp$I&MCP'gdivDz]XivDz]XivDz]Xiv
Dz[?B*Ym]XivDz]XivDz]XivDz]X)6Y4]XivDz]XivDz]Xv#BpeT*Z[*DV5k]ZivDz]Xiv
Dz]XZ'iwDz]XivGm]givDz6)RlHlt?Wym;q]N_8FonSpND.r\T1.Dxc(5%A?O)57IGk6>:
*-lj]2n%)"3q<2D{]XivDz]XivDz]XivDz]X`qR4ZkiwDz]XivDz]XivDz]XivDzXDiwDz
]XivDz]XivuKU03P)DqP.LB[gHivDz]XivDz]Xivo'Dz]XivDzGS]Xivh.>]D{]X%>@C7.
:ybRm;/{nz *^tiv[q>X^C$=_dT:!^n/ZG7t>X,Wi@pkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBrgfMdid[Kz
r2jP#x0^ArU"B:e(o/BJ?RLLh3NHm k$?*QoO~9@;eG7]>iwDz]XivDzs.<:D{]XivDz4F
Idj5syHdWM!e-64-t"4}U<-r5~(b#1m]QJ&xU[^Sh?ivDz]XivDz]XivhJF\g{iv(^-Gr<
l&D9[Fn;Gq^sUt_|kB`O"AY/J4]givDz]XivDz]Xiv@$]hivDz]X56/P$>9;9[OC\ja.VL
3>E Y/K&5TId@2QoZ^m:QY2t4/Dr7|qlu(DDH#CFZG:rN~L2QI&FV{Dg[Fn;/Y_+ZDJe`;
H(t<3B>iDt=E9wifDF^a\NW#@YX5es0I^#K7>QD{]X_tbGk_Se4nId#p$ZdA8{(3JujWDz
]X`-;tt7\TS<-O!gd{m&s"qL]@p&TnD~]XivZPa.VLHsCKAB^qIPet*\!g9poNDz]XivDZ
(\jVW%ES#OSaD~]Xiv[q>QD{]XivmLDpn^ ;]NhmG-%*:}D{]XAN[8i~Dzu0 P9Ov*!wMH
m;>7f\[G .jUDz=xZGj<M9?qe8Kyr2jP+yZGQFojsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP]8-KM'HA:sK;"@
Ga0TPd1= Sl7jKiU=Q-VY/E;]X'P9l2^Z#"}QE=jU%nU*lKv2=$>P&,Xp=A:D>iW\5E;$*
SHn~Dz$?h0QO4mcUI4X>+T]<)^Q*ft1zgo3Ph3OiNfc{J#ZnZC]XD1A,Mi..MFM*n/RV,0
K6o?jL8O,nBi[?C,:{=iLL Sl7jKiU=Q-VY/iwZP.~MFb36F/Ah`8Qn?dYNZBNNhVt8c/n
oEDZ(\)u92jDbUh\\xbU=Q]ZTA"%/g/ aA\U,Ph|i='skkOaL2,!K6ac7c!Ykb@l3Xo+Dz
o*Dzm(hf$He:"|EDICf]U#VR[}[}:R,`abVef?16 aTN1GsBk4Z69}gu^y o^yivDz]Xiv
e;F6(6Gbd}';a>]~rh Vl7jK5PE}=8Kt_vZFC6E5]XivDzH#CFZG0TPd1=*pDg[Fn;U?eP
'a)5'A't?Uh=`M@-4$u94oFme_*F\04(g:d4pBm9FR,zJPM;R\#1h~TiR3jOS>RL^qivDz
[DY1G"pfd}Ay2tG\]XivA@n*XdnZ@R?P(a>(_yY) KGM9Fu!5ei.iI@VfA4ID+[Fn;1[uk
D~]Xp=g``)6~t&sfZ-a.VLHs@:D{]XC\3f(!8IJpJl]/hmG->CDC]Zivk1Y%sk<UI^3Ri~
Dz]X%>@C7.v54oFmKE4g=]]ZivOe`UE;]XFs;*g n{@$+Ou.t}h1@VfA4I&z/$&C[g@kuA
i~DzTo<BG=3f(!8IJpJl]/hmG-(m7<9>'~GMO4`UE;]XD19HU4uOH ,E[fGk*pITs=R2jO
Tm<BG=u`d"ET9xDB3>as@:]hivDzEXg]e%MRu}`IQX3zi~Dz]XTA\K^RlMr=2=YNc}N%FN
]givDz]Xtan|`dC1f,et0TFn+DK%]W9x9w@:o'Dz]XivOe`UiwDz]XQ^B^OfEM7pa4Q+B[
pgfp*l\8:P,Hs"pNkBjOWDi~Dz]Xiv<3pg`Rq@rdN[p;I|drp;h#IP`6PyTcG#/[utRwVY
XWBsBt[8]XivDzupesjC<?G=Ww\*Ay3u`ZG"s9R2)nm=0'Ju]ZivDzs.g>m[VJWi03Qf,q
h{uf\y3FXenZ.n8w?]sQJStcq]JU.[FMB&[8]XivDz&AF2;R*at[DFf,S"JIk=50u(@2d?
3<`[Z6Sl_[ ?GS]XivDzXDE;]Xiv`VTp3H(; _]givDzuAG\]XTA2V([9l]iPg2v$?,Es"
pNkB?Dh>4=[^6i@RF#@eQ(E;]Xta4oFmKEjSpOSl"5t -H_HJ6l?tfUYqt_1_3B|Qb>:X7
4|q_0i?DuS/Z6}:yehei@:D{]XpmTrC\WwJxn%:F[>pl_JQ=UlEZ?)jN5*4/Q?IP#Rt]o:
Dz2M0cTm^XHoZAGf]XTA1LD9=d^b@XXuSL\(hfivDziWZn0mNg-r=cCj,rZ-Gf]XTA0OGg
r;`_G"X>2sKv eGS]XAN]2/EqB cAvC&6MU7eP'AV(a^Yo^x]z$!M[v*1C3LWzRr=FTr;|
dT.be_iU&*RLBiDj#%Nk1G2EL]X?iwDzq,Z}HsM;HgNk1Gh7_/n UAl!7ESnD+e}4Mal:T
]ZivND*[C%s=G%C9%KBjB*R{NndApDkZXdnZa_Znnz"`TT^xivp&9h/PZm3OWzRr=F T^q
P/Xvei?}/j0-t[.eko>76M1SYyGf]XivX7+X?@G g-PvZj!)GMA`EoG@ej0I^#^j$Fqipg
t#p-4gD+ITB}K:hfivDzlk?fqh$@qP'A`mpDW..5VG4CLgKTp&D+Bm*)A ug\N0o^#^jn 
S??!?E"3rbE<]Xta\Wj04Iqx$P.eKEjS8'<K6XHg#9 siv,{\[P/0OJsiBSR?!?EG 9_/P
Zm!)tLo:Dz]X]sX,+XefeY:.V:HsCKAB[8]Xive;2%B~mw)"=K;9a[tLo:Dz]XD19H>;h+
GMZ8H)(mR7be@:]hivDz2MBaJs$PTwJ+b^'{CX8KQieh[UmCg.PvZjV~FZ=u4BalhwYMs=
gcivDz]Xive' `n{n:/r_eq9Z}HsCKABJUZ856IdPHZqV~FZi!UgD+)!Ju]ZivDz]X`-;t
X7ttTvXWBSKKs+JUVo5ne%nuTnD~]XivDz]XO8%d<$kB*[0Z6tTtSx!Bo1jYDz]XivDzm(
r,n^HmNYR\#1h~Ti[PhfivDz]Xiv:04bSBQOWnB*s<Wym;FRtL]hivDz]Xivo'Dz]XivOe
gdivDz]XJw3L)4t@5[?S#$(B^nivDz2M<2]hivDz`[Z60=)FfFLz485a]ZivOe`UE;]Xq~
"%/gufbg"q1EG&[e&o/$&C[g@kqxX?T6;Cg M*?H!"o'Dzb}D.m"17rFD^&\UyKb)?D-R?
B^`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJih?.J[dR}$=BeW}>#*-Mv@n?%UwG -#" l'Y{tuD(b?ivDz]Xiv
Dz]XivDzQ(h>@ZkX>%-8BTe(,ZIATk).Gt#HF!SlipFkiB[z"U?dX&M-#{\Ls;mJd0H0ij
CxjWj(" 6mK%f\=IY{n%i5\D;FMEBiDj#%[D1I2EL]0GOL'Gbgh\jSDz]X,ZIAo6&pl"i5
19e!#$/kgcivDz2er'_+eQUQ3FXEiwDzVq(#Giec3u;*>jDtSk(*ikDFK.>Q8o1? aj$j]
>FD{]XUr1^RMo/3PCV8KKs e3f-I7Oa4:.KO)/Gta&4.1$[uhfivDzC"e(7E)*Tr\u,5M)
`i$x#BfT0<&SU~7p?RaRTZ(Q=zoNDz2M2EL]=agc).Gta&G!0&g1Pv!QAl[8]XiviU&*a_
Y-2=oiKun#@,X,+X/pA-[8,G>52$SoNDb&0D#O!o'PF#:rN~!'];8SD/-*e>"fEMH"CF]Z
ivK!f\=IY{n%i5\D;FME`geY9e[a]@Sx1^RMo/3P2=oi&pl"o0jY^BQJl!ij)K$_K~6!7I
T[SLA-Ip2_h:^xFO#6f(IDe\';a>2s=_(<?rOjG[]XTA&)?WX0i7\D#.UKJ=BSe(,ZIAhw
@2f\=IY{BiVu7p?RaR4:uAi~Dz"};G9e:))f`ra^0T&S8AbR5:2EL]0G3\_HJom,]th7F\
OCftX5iwDz]Xiv]3)^t7O'/xi#LEH*,WNg[`<_^dORJ7 sl/OCDRY0]XivDz]Xo|Nn'oY|
OR@.)_V{qlIT\(9;$.P&^d>-R Zk]<E;j<Kwr2h>+yjWDzs.=LY{\S7E)*9YJgI0M_0L7U
P],bol]\iiZj!QD^i=!Vp[SlfX9vnG:R]ZivDz]XivDz]XivDz]X/D2J.bKO)/Gt#Hq,9u
nGX&G3dP5<VUn@%MjRDz]XivDz]XivDzb}@:D{]XkH!Vp[?KaR &3f0cb;hvC9&=_kGZ#H
`{@:8o\JD(1I)UXleI';a>sT z?#6McE\HK6D4[F-Z&~T: }?#f\=I hE>Z>G\m &LUyne
)?o8Dz2M,3_/Y)JM?!(\RVS7(PC@&=4`ukD~]X?L[D2PF{ h#zrFAB[8]XivOaagY/6i^ 
V!(|o2jYDzmh!Q'uGM:rN~L2QI&FV{or&pKa`UiwDz=H[OT53MKO!|t>[khfivDz7p@s?j
)f`r }gl=uoNDz]X_>@RU2.chr@@Bl,rh{ijoqKuH=Zp@h=`oNciR_$P?N[D'e?r=H[O12
<).v\E?HdJSyh)du_%"bZ1&[cj_rg.Pvcsc*,_-r^f8SD/-*e>"fEMooflD~]X$qkT@n8"
6XcdAG0pZt=aBqNk24rbE<]Xta4oFmKET}&)?WWW(7Ju]ZivEK;RMTEi5l1zh.^}ive;gb
)~%qA>GW*>v!^B?xAyRW(<jVaE@dkUiU&*;}E=Z>,G>52$!}2z[>*.e?:.RAA1=07_6Xcd
kaNy[$>w=~ID\gbKEAZ>G\m &LUy(_)@o8Dz2ME.nDM+A&hrWDi~DzVq(#GiX6fT41\%BS
qipgt#p-4gD+ITB} /t]]hiv^T_&^oLBV[$/P&^d+:myrcE<]XFsH"GJP==&8da2f`s;LQ
4Quk^xiv:0TF/DqI'lNQI"/`2^h:ivDzU&-T/E2Jnz3u;*tP6\Hg#9 s2?$>QXiHc2=loN
Dz2MBaAJ%,DN[FS@gV3Hi~Dz]X4mOjc}3BoZ62Du]>X9iwDz2MDk;RszBg_Q3v;*>jDt\l
iwDzb}@:]hiv.$+;/E2JnzP.4QF.TQ(*hJ(_c=:-&~\DBS>63npk%=Ju]Zivk1Y%<+JJeV
<;05]Ahm[AS01005]AhmdjD+@6db3u;*>jDt<TD9@6dbjL%\r(<b^sX?iwDz2M_.3d0)<#
6V>jDtY1]Xive;iFgTZOBg@JDL[FXe]Xiv[qhfD~]XJW 8,guO`W1Hn%:FEh f&qg*BmcB
*8h|@VF!!gb(!wMH7J0'oS \03^tiv[q>X,WSjWXBYj]VeS>H7CFZGj<p\kB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkBhWIVuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuT_=h>760GtS^|P/CH9Fi'N/o8'hJE?LK4h,kB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTZH]Xive_q+(4ah?Da8^""beldZ>",],"CVI.!1200u[Fpv
Z-&[Z1)>p!/#k45Z^vivOe6Z:|D`oE&0^dij)KNQ+X]XivDz]XivDz]XivDz]Xiv+yZGDy
*3+FCTVSrt$9H=SlG"SlGz(a.oO9[$eP=[^deP>8`#$@n$ }9unG'AEw(a/EikN7esX=iw
Dz]XdQWMA8%,<F6VmI]I.ir(7705?cBP_ziESaq(d_L%mXtyFd!W7"A8Lfm]@-.<]\>k#L
Dj#%Tkn+1CfUSxND?#BPMNbFBgDj#%[DZrFbg-Pv'wGMRwSfNDHL?U'm?Uh=p*p'EpW>43
KOM(jSa R+Zk3>KNNSn_16SYGN]Xivl(?fI5e"8uaiFm&50JljW|e\1mc?9dU$D~]XIV`A
eca_jY\Oq(XColty4nT"${39#~GfTc[aa%X<iwDz^y_rU/_ ]0hmTZM*BaBP3#bmp#3EoZ
62#TMyqx_+?kpheYI_\U1.kzXOiwDz[Va.VGX0GZrJZ6,oBo0MH=0VgEg(d=m&gcivDz[^
kh,_+cp!eM7QEw/e!SfK(d(Ra<_]VI[mBms`".=+?qkcH!Tm>#e4pDkZE9]X)6YznN8B(`
Yz33[^R/&.eaDthy9'TH@z+fU+n@TrD~]Xan7E]AFKoU7!V{36Gj+Pp!UU_ q3htN#Es,3
IP`ADb$;(ap!T4SIR_<XeClM,We"ts1Pt3Z7lysQ[T%p@IcHjSDz]X1UA-a<^qKjH{/`n|
.`,"<42k]LGj,1gcIv;f3Y\N'k?r9@[?Acs=Elm#'@3$D9R`j(20r'$!6IcL$@tBNt^qKj
d7czhO:N/m<zNPN[Fc3lBsE{"RPW[-H`#iHO!1.oO9/xX8h>ivDzMs[7pkj">v*`V:"hF`
3t_RItLaT6_!\8+YZu=GD{]XivK/+ ?E'xdR6t23K3s"qLqGoe8?dLm&lI,Wh|h|Rw&[=v
DC@%oWTBtv1DK*`F@y.jtgHE>.DCjWDz-(e>iESaLUM(Z|6!ja>FD{]XWL0G\T1.^qu<I~
7aZqnzOC?M#$[8i~DzJ%Wjhfo~cP<+ZoY2I~mh/*'|VsT=aIYM*eY1j&DznS$)Dbd{:N=]
u9/0Q]:IiBmLe14M/j'z$"rbE<]XivDz7aZqnzhLb[n:eTiESaq(rmer)"ukD~]Xive;>5
eodZM):Y^sX>iwDz]XivAw2/^qK*)1_u\Y5\]ZivDz]XU&d>D{mh^cY1_RO2[8j&DzDbd{
s^gd$YJ0*mB,oC=gk0DzXDqgTAipqvJLGNL9k4Mm(R^{]?sJ`TiwDzb}@:]hiv8n1?$#HO
aqa_+w/k.~/gA8KrOjRF`/;t$#HOaq(|o#pTlLjSDz]Xub$fkiY)ZeP(.N2Quk^xiv:0TF
[T#.RJ%)(6.o0^]:_nD)b?2_h:ivDzeCtF2}LD:=k0t*9?[8ihPkml2%R9ixZP/LM"47Kc
I}7\a[GMm10[a[\]:*su%gmVl;1 2EL]=a=I#kG:=VE#]XivDz]Xiv8n@$+Ou.t}BK-'q#
WyLz0FH1d7t-Dz]XDqc@0J(bc=9d;J9b7246/jm@Ud$CmVcRk@s1u.8DJpZbs2NldXF]eS
D{]Xive;:.a%p#Y+Tpr%iv[q^qivDz]XivmLe1u.@5)D*\d4c<@:]vivkw%%*x7G0a2/,!
7G0a]:plV).jfl#uZuSq)Na=W8.jflh*dCD{=x.m]\hy9'#'<*jA'(%X`UDB6eTRh7<XeS
D{@;oUf`\7\{$31bZ1H[r}8{`*Vxrt#F NU(4}(?3vTiEX2M8(T4'WbB!qn6aq#R*s(+Y1
J&]Xive;p#Hz`AexTneO]vtaDGA;i?\>;{(HXPFxE#-(GjnKi6iXM4S{h3_HtY'(<|SCbP
^)tY!b"a1M#sogq]b[i!m6J&]X45hj\`-M.t66)P<: h`y::mr]XivDzH:qAFZ`.iv5tmr
]XivOe`UEW$?RM.n*35qNn'[8FT^hy9'#'XFEW]XivDzmh/*`UDB6eTRh7e!M<qulspjo{
H(i&m6J&EXg]tS_tst5"Fq3=k2e;$fki `&qg*XCFxE#FahMfp(3iESaJoQPh]t -H_~\Y
RHB%YmTpix:Rmrj&dCH0e[q+@Y*9d4t-tL]hivDz@s&=@0>--8>P+CF/B(4(m8]XivDz-(
8a@oBrB=EKkDAx2//ats-QNm\ma]YoBQ"CEt-mNm\mU%4mFm.Hk2DzY\j&tLD/]Zivci,y
5]IX)wljW|mdH!PiSfVl2ys3JL'P?r([?r[ KCdH^xGlV41I05p4flD~]Xp=6?U8^XdK54
piUbZO`)Gf]Xiv*IljW|e\UQ1Uu!O'[$3Fs`'x?rWwb0p#VHIhFm&5q+TmkQJV,25HhLZ)
]<iwDzm dJWMh?,AG3'zVs$,8 QGtz\TS<cE\H>iOjG[]X)6YznN8Bg_UnNaVc7I,.*>lj
W|e\=7drGrezUAkHe!.%QL6@ &Y4]XivDz]XivDz7I,.pD6?be_NrJ>8d?HyZsSq\UTSt'
B(;fcL@@GN]XivDz]Xiv:08NL\C]PHSJ3q>i0ii85*H{K!1DX79E#- 9GS]XivDz]Xiv[q
hfivDz[?W9+6;|SZnC6kSDXZ&%96Vj&) j6!'A`rn|Dz]XivDz]XivDz86.bN_8FB*!R-V
YznN8BSk9R/]h#18=v]ZivDz]XivDz]XrcE<]XD19Hl)?fI5n{@HMrip6[l)?fI5OL<|G7
,1fvbd7e.NC+AB[8]Xive;8uaiPHSJT2& #[egdZ^n#*(5qPg)Bm[?W9+6Qr0F1G=_67(3
Ju]ZivDz(vljW|X/!OL"\T1.:NJMb^h\"{!m=F h/4o[!ML"'WGm]givDz`[Z60=)F;;=_
fgPe""E9]XivtLo:Dz2ME.G}7G.bB(f6p,7td>k2CO.p?ACT68]p.=]\qfTA2V#&$z${@#
nSSnSIR_%Ql&+ym:]X^u?HO6RA[/NwB[jSL_O5Hgn_1F\U=[E#Gj^q(6.M@)'Ze83es`'x
?rQXo6ZIj&m#'@3$r'[.0pZ3LteF8MFHRW"00+_ebN^=%g>'.m]\ij[]R/2ZD9^%-8'w+X
ivs"s.^#9\]sRa^Z%gJcJsk0Wm]\:)$AliW|C:JekA0&*"\(JAm#'@cT9W.m]\:;Ba<-E\
8N/b_&p UbrWqh>k1#Q+T}9qqlV]N9G16>sR*Z0_Gds9V:lM?fI5e"aj_NrJ`b@:]v8enG
X 0~fQMX0Rf+B&, t[*5SkfX.cuAI~RmA=D>-7XwMUk?P|0*_e7Ck5K?VuiDeDQJ=Dl0%@
Ggm#'@cTs!)8t@5[8lnG(0h(dCD{!JL"nz42QklsqAns^%U8UrOClzcoW| 7uk`*taa|_N
rJSmQlM=*[0_GdX>56A?#}g_pm56A?oIp<6?be_NrJSmM@Hgn_@EkD7..N.62Qukd>%,qP
g)<'6]Hgn_ns56A?D>nS$)Dbd{`REt2l4?E`(#%!i/50q\NjAi[8]XivUQ1Uu!O'[$T}J+
b^'{I^f8qA/r_eu+LI`3lEJc`;H(css1QJ=D+OJu]ZivX>56A?D>Bl*R0_7T1nc?9d/>ts
X8\K\T]\a0@]_q\YeiN#h0dCv-s^H='}oMTrM*3r`m/c\T1.kzrI%4qPg)Bm:h(jJPb^h\
TmtzO'/xYy]<iwDzEXrHty4n6)pEtyC]GN]Xiv_u@0c:qza;< '~oM31A.KtX!`N580$hd
3P#~Gfi#jSDz]X/|hdFC_Y0>g`HM?U/uS/u;J@^o#*(5qPg)o:TotzO'/xh.^}ivDz?z[3
lgNB#(SY!{]LmXtyX*]\;J-D$E58A?D>etaj_NrJAC[8]Xiv[qhf^xiv:0TF=BI2E.%,_I
$)+|Efi?7t^xive;>5D^I2GlV4!ib(^qivDzJe`;H(t<o^62Bs@J4<G2UTdmM)IH&MH{`A
esb;?k[3Gz0Vr0JLX'IqOHHL]givDz]XivSmes3l:M>9L'an&?q+s^Y6]XivDz]X.[i2&x
GM:8n/OCnKEdX79E#-Tm2k>c9+"*!!Cq]ZivDz]XtaGnV41I05U9^cKZT}s@oY62#TMy[8
]XivDz]X[h"U.3+;n|"`@:]hivDz]XTA2V6i@RF#ii/}sCJL%b'P?rMX[,rD9vdo9?T:jG
bUh\\x7t^xivDz]XivBFa_jYY,#~Gfs"JhJQAI%,4>al@:D{]XivDzb=?k[32EI^`AiWk)
c2n=[v"UU:@u[8]XivDz]XU"s<nz\@D\bXa-5iUR1Uu!O'[$cvonty4ndPDsmrty4n[8]X
ivDz]XU"XAn{\@D\bXa-5i1nc?9dU$u^/{hdAJ[8]XivDz]X`-;tX7ttTvXW@JAi0+BA@J
T\h7`LS/GlV4Y1hR`LS/^cXG<fn%E9]XivDz]X&SH{`AX6/}hdk& sl/jSDz]XivDz-(qw
JL:7?|[3ulD~]XivDz]XU"s<HtD93>@JoWjYDz]XivDz=xoNDz]XivDz(;I(`A^qP/;:Sd
q(s>9umYtyC]uAG\]XivDz]XFO!tLt,x>b+WVo:=i"_TZ0>shT#PMy,7Bm`3,7@s?{9OVL
iwDz]XivDz&ib7M*98*FXAjTs^b7QZFTZusPJLF+tC1mXAjTs^b7I&C^pBflD~]XivDzmh
/*SH#|GfhB<r0W'zoMgdivDz]XivDzU&-TKUF'mwSJ7UHBmyNO&MH{`As1b@?k[3\W'~I$
+[jUDz]XivDz=xoNDz]XivDzEX<RmYty4nitT~d|s^H=]givDz]XivbX*8XlM-Y15H'.72
3v;* tl/jSDz]XivDz]XivDz]XTAA@("bK?k[3]P-DqwJLp-b_*8H\H>myNOGS]XivDz]X
ivDz]XivOeE:]XivDz]XZ']<iwDz]Xiv8n\JD(1IT`"kjw ~j.s^b7Q.YG_y@0T]nT7cY{
]XivDz]XivK?BE^6ofe_dC,{1UIX>W_v@0j35(:!Y3s=JLF+jyT"_3\mE;]XivDz2Ml1BM
a%T}d|s^g<sIBFa_jY_ri LEtV]hivDz]X>kmyNO@JT\c}7C)xb,5i3v;* tl/unb,d{Ks
=]oNDz]XivDzoZ62#TMy3f813Xu9GnV4!i6|>Hi!92]G!eX8iwDz]XivDz]XivDzs.3B)4
t@5[[o"U.3+; Ri~Dz]XivDz]XivDzb}@:]hivDz]XTA2V sl/3uOrPiDAAr-re]iFWDi~
Dz]Xive;>5nHU3L6jTt'tGeXrR#P0(t.YHM-2:<;gF%n10#&J8oZ621Bgo3HG\]XivDz]X
>k(j$"U4NH_X@0Byj'c2C2myNO<9`$7c46al@:]hivDz]Xivt*9?f9@0ph]W-7qwJLU2D~
]XivDz]XivhLM`/x>wi#LE')%]s"+bB@&,>:d-WMK+gdD~]XivDz]Xiv'a)5GM[zO5M;qO
g)\go\\sU"1F\y40pCABId@JoWjYDz]XivDz]X`-;tX7ttTvXW#p$ZXDiwDz]XivDz]XQ^
epWzm$CPmyNO@J4<@;sd(ZpyE9]XivDz]XivDz]XivTPf((QfakJ:8Rk&:3E>iDt4,$EM,
s2%n10#&@BnnDz]XivDz]XivDz]XgxivDz]XivDz]XgxivDz]XivDzi$ZC]XivDz]XQ>$?
&!Gc@JT\qi&k[196[E]p8So:Dz]XivDz2ME.'}.lIZTxY:/}=YX:^g8S]hivDz]Xivt*9?
BGa_jY([o#BFa_U$<2D{]XivDz]XTA\KA5/uhdJ%:Nu!M)UTD~]XivDz]Xiv:04bSBQOWn
U&-TKUq2Jvl1BMa%REDX#LhhjSDz]XivDz]XivhLM`/x>wi#LE')%]s"+bB@&,Y5]XivDz
]XivDz]Xivt*!g<0GmJ~qB'ztrSI#|rq=;6VUaq316k]J#\/X}Ae00GG]XivDz]XivDz]X
ivo'Dz]XivDz]Xiv:RjWDz]XivDz-(e>)y?`'~.lIZTxGQkz&=:!jd>FD{]XivDz]X>kL'
anpDh/fVf??fI5]NuF]O\QX&ReBq4nZ&Gf]XivDz]Xivt*9?;(X7ttTvXW#p$ZXDiwDz]X
ivDz]Xq~R_dnM)IHPCNHUfq(<7D{]XivDz]XivDz?2*9_eEIAJ%,<F6ViENmS+8QBr-rQL
 "<2D{]XivDz]XivDz?2*9_eEIAJ%,<F6ViENmS+8QXHiwDz]XivDz]XivDz]X`- IR/)z
@=u!M)`?BGa__n'>%]XSIqOHHL]givDz]XivDz]XivDz]Xive;.%QL6@ &:}D{]XivDz]X
ivDz]Xivo'Dz]XivDz]XivOegdD~]XivDz]Xive;>5]Wiit$T|sk#|4si~Dz]XivDz]Xiv
cyn#g(q\1gr(7705U9[8IqOHHL]givDz]XivDz]XivDzmh'":Ji"uf=<6VUaq316k]J#\/
X}Ae00GG]XivDz]XivDz]XivOegdivDz]XivDz]XivhLM`/x>wi#LE')%]s"+bB@&,Y5]X
ivDz]XivDz]XivDzEX5_B)8$K*doM)IH.]+;:psd(Zpy`,i2<N0r((^nivDz]XivDz]Xiv
Dzb}]givDz]XivDz]XZ'Gf]XivDz]XivDzEX<RmYtyTNgVO8_^k;^qivDz]XivDz]XTAIE
0N,i9H3v;* tl/unb,d{KsGN]XivDz]XivDz]XivDz:8n/OCnKEdX79E#-TmZWM-5-l1BM
5y$$jRDz]XivDz]XivDz]XANGN]XivDz]XivDz2Mrk@|9SRpGmV4!ib(uHN#Sb!Rn}Dz]X
ivDz]XivDz]XivTPf((QfakJ:8Rk&:3E>iDt>v$%EVqB'zj(7>d`,8K3XY]XivDz]XivDz
]XivDzGS]XivDz]XivDzb}]givDz]XivDzb}]givDz]XivDzGS]XivDz]XAN[8i~Dz]Xiv
:0TFO,n7_!OH2vM0CS@Jj2'^=&K}_\7t^xivDz]XivTPOTk9<epEJc0)EX`jfUK$!k6|<2
D{]XivDz]X%n10#&n|P.4Q[cGf]XivDz]XTAIE0N,i9H3v;* tl/unb,d{KsGN]XivDz]X
ivDz2MX7G'blr@kJ*[0Zr0JL'fH{`A:Xru vA$'&0!Q$:Z]ZivDz]XivDz]XivDzJ%\/X}
Ae00GG]XivDz]XivDzb}]givDz]Xivh.>]D{]XivDz,G>5,bGlM 47@xQ(E;]XivDz]Xe]
&i`u3#&[^vnn:I27bs*8XlM-bj@:D{]XivDzd?pDJs]ZivDz]XdQ;8MVB6iv$YJ0*mi#LE
')%]:S]ZivDz]XivDzcB*8H\!g6|;{i LE')%]CLAB[8]XivDz]Xiv:0X&^Lb\K;r;RYL`
T6iq>91`r(7705U9[PuH3v;*iE %o2jYDz]XivDz]X`-;tSlY:JxX8iwDz]XivDz]XQ^Y,
Ze7yXZ[WEZu:i~Dz]XivDz]X>kmyNO@JW?mAAI<(k2K?d2e]TsDN<^6V>:myNO@JW?FZ1_
bh@:D{]XivDz]XivbX*8XlM-Y1ITMY893v;* tl/m&U%D~]XivDz]XivZPJ9GL]XivDz]X
ivDzGS]XivDz]Xivh.^}ivDz]Xiv3u;* tl/eYCC&1v30?BzL,TU%B[9d6mzNOkWK^Yx]q
+;K]TU%Btr2oBz`@Ji$'2ri~Dz]XivDz]XivDz'bI$Vf(*egv4$'(f@X5U]ZivDz]XivDz
]Xivh.^}ivDz]Xiv3u;* tl/:N;Y$udWNH[o"U.3+;9w;Y$upue'rDj'u|7}`c@:t-t*!"
R~u}U&-TKUq2Jv  jUDz]XivOeE:]XivtL]hiv8n1?I52?mH8bcrmzNOM$F' D2@je>Fo:
Dz2ME.5{I)Gz9vfQ)LIY`AM{aT:</>o:A'a<bCe+[[8S]hivS+VQ&HZ<]XivDz,GSjP|s3
2^h:ivDz]X/|hdFC_Y0>J#'}oM31A.Kt:C]ZivDzmh/*$!GfTc[!9\U[M*IH0+BAkzpGg8
RVS7YE_y@0XGiwDz]Xiv'}TRg`3Hi~Dz]Xiv_uk;X$/}hdk&#~GfTc[!9\]givDz]Xo\h<
ivDz]XQ>9t8Ng7)?o8Dz]Xiv'}oM31?lS:Dp_z@0c:&O&1FR]givDz]Xq(e pDtyj$Id`A
P>- ,Bm%h<ivDz]XQ>9t8No?2_h:ivDz]Xq^0>9wTFM*^}:Ah[,mYL/}hdFCb<!Sobfl`*
ivk1nZs^I^L2jTs^g<n|Dz]XivDzkzSjjSs^]rsJJL*Ge,"MTg^xivDz]X>kY0#~GftC3>
ml/*6+@Sn?9c%X_Y<9t-DzGV3f/(T:0]0;; -D$E58A?oIq]o6Rjih:DulD~]XivDz]X_ 
T}'Se8SIS8XZM@Hgn_1FUnAVR9EXs.]gh$ZOGCTiixtL]hivDz]XD1[FS@uO)!3Yt7O'/x
2L@6]WM;Ro?~(EJu]ZivDz]X`-;tX7ttTvXW#p$ZXDiwDz]XivDzkzSjjSc2n=s^H=]Sii
]=h_gdivDz]Xivp&ty17I^`As1^|D~]XivDz2M^tivDz]XANi~Dz]XAN[8i~Dz,GSjuqWQ
\}G`O56AD@:{=~h> MZ\iZBNa%7td>k2nZs^BOivi>t#QVO'F4XVXV`SDB6eTRh7I1]giv
Dz#~eDnzJh]givDzuAG\]X>koWTBj,sq6k'#E{D>UUM*Ba"0)g`&^PJiS:`UE;]XQ^B^oU
 j/}r~iGMY#p$2270]]:q(MX.&kwh\+yJw]Zivk1Y%M,47l$qeTA_ K=kz#Z2}7TkxWGiA
s^M:E:]XivtL.YJ)WjkzSjDyBYmLd{rR?AJf0)`SDB6eTRGQ:G]ZivDzeCtF2}LD:=k0Dz
@s&=cshzEs[cgP$f#Ld:D{=x.m]\%>@C7.v52u*e``]givDzuA]2iwDzm &LUyri)wp!b6
UBqUpB^[Q8,bn]%QcU^ieCQZ?g(b,0ew/FXAe3+yjWDzmh/*6+@Sn?9c%X_Y<9]v!N-cW}
d{Ayn|@HA2I5t!l5t!-H_~\YRHB%QeqgAN[8i~Dz1,Dbd{:N=]1uf.24n'Th@=h6okty!'
rb=4t29?0-kg$eR9ixht!V,xPvkcXw)N&xdK\T1.R>)8Jum:EXg]9y7G.b: C+s1m62M-D
$E58A?D>Bl*R0_7TH'&50JljW|RiBsB=tL]hivDzg:*Z0_2/1FPDSJVt(vljW|-$bkp#>0
sQJStcq]]v-rY4snZPEWjEL_O5Hgn_Y.t?taJ,4oC,sk'x?rbmp#@r[8]Xive;aj_NrJga
u:J@3ds`'x?r7*OAip\Aplu(r`m&S&ZNJo&EYzPp^hplTWeCWYR>)8JujWDz-(e>ht!V$@
&>n=DJEp-YCYQ(E;]Xq~R_@:a9)Ln|Dz]Xq~R_V0[DG/W|"kjwY7]XivDz[Va.VGX0T}t{
O'[$EZ:h(jJPb^h\2l$KqPg)u@I~]Xb/<28ZTDuOr3E<]XivDzeCtF`K2h`D<emdE9]Xiv
Dzmh/*BwB=a_m|2%GN]XivDz]X+xU+8Jj,pDq g)!,<[`.ivDz]XQ^_ r@oeov6Ye)o4jn
uG#S.N9alCj/uGK{!@(fF^BBQX/^bh3=k2DzKFD~]XivDz2M<2D{]XivDzEX1g)`u7<c^d
m;5AXDiwDz]XivDz]A&9Ktgb%BA?D>UUeOD{]XivDz@rP'RpXUA^W?B;b?\7;:qc(=[P;:
m=dd,z?>O;2si~Dz]XivDz[^R/&.X4Jxeu4tTiixDz]Xivae)w/L:uc>8HdWNHB9VUm10[
@jVUdDS49v^\(@Y4J&]XivDz"=A?D>UUeOD{]XivDz@rP'RpXUA^W?B;b?\7;:@AMr=FM)
\7;:Jz4tsV:p07SnG#0ad:t-Dz"=E9]XivDz]XgxivDz]X)6Ju]ZivDzB]Zr*n/E0hh|Cg
MNbFN'XEQ5H(s}Dz]XivDzMH#p$227t!B}\lN3>$e4un[?LN?5H ez=7"p!m=F h/4o[FZ
`.ivDz]XivDz]XKxp-]0)^(gdvPo`Kd73L]\ivDz]Xiv-QNm\ma]YoBQ"CEt-mNm\m PTi
FyE#=xmrj&Gmo9Dz]Xivag,Z&F%qNkClMN!em8]XZ'iwDzb}@:]hiv8n1?'Ze8SIS8cE\H
I|d2fp`lHZ2Z>jAQ[c_(\miwDzMXenpDtyoIjYDzhCQRY/#~Gfh7_vk;t@]hivG]g_gbM*
3ro<?zE]u;i~Dzb=:r9`^qP/fESATravos)urXtL]hivH~PHSJT2c}.5+Edy\>'`!t sMb
Hgn_1FUn[PuHePTnav"Vo/jYDzmh,J@tc?9d:)m*'*PmBLi:NzL%KT4nC,sk'x?rQX>=3t
`[Z6>79` :ukD~]X:GJMb^h\:N;Y$uB+SI]J/'&~T|tzO'[$cvZ9U%@=h6Z6Wz >uk^xiv
$Z'b(DDNga+$9FrT*Z0_Gdu{VX)kN`UfSApNn^AB@+]ZivDz]XTAfg,Bs=V:lM?fI5e"M,
7?W>lN)p_e@{bth@^uivDz]XivL2/CgPaj_NrJSm$#N_8Fbg3bI5ax*>o2ZI]XivDtOpbC
: !^$|"/rLs.NS#p$227U&fo:p6+ZorC[RhfD~]X+8_5#P Vl7jKi$ka;3g30LRPuN42Z2
]<iwDz1$Ga<!L3/C<E;Y$u$M\^U%@=h6okty!'U%%>7,Krd8hP0Euk^xiv:0);>jm10[.d
@ds=farUX?T6B*!RC,Je5{=VWC[RUn"0I*3t`[Sl<+,bLa ,rxePDtOpbC[a=[mKXf6j8b
Y0PK-rbC;A>jm10[.dkoR~NmDhn^ ;]NDagqiFQ om"aQQ"0^sKjd7D{"=3t<+Jq.<ND=C
(?02A2+f@%[l+6Qr=C(?02GxO;[lv4RJ5i@aP7`Uqgiv@v+f@%[l+6;|s*$|PSik-oNm?P
#$o6tLs~Dz[Va.VGX0?HA\$+NV#p$227Z7o2ZIj&Dz]Uc#A1X+hvka;3g3`R`O4W]WETZ9
0)L3U%h/dCD{X3G3dAZn[x"%/#*|<]^dm;FR!|9MVGN6quq8(OoS[w=[E#2M>jm10[.d@d
hRi'!"'QPYA1+f@%[l+6Bci{UzNY78,55H5F+$myolml`,i2<N0r=]DCk0Dz2]ti,]V;-%
DNWB.jGm,1okkZv" 'Juk0Dz]@;`'E_"&(GMP=0M-m/Eqc(='BEwP&`UEW]Xij)KNQT!]7
GnKCh|ka;3g33lukd>D{mh/*]B;`'E_"&(<bur::k0Dz]XFaH`R-F[[y`*ivtL+zZG]Xiv
DLHOhR,R@I.)&w'b(DDNSmfX.cah7M4 fK9v[yE uk^xiv/EGk:1E&QD[?R/3KIuFkuT0>
JujWDzRmNn]ASV]7Wx!08|4 Z2]<iwDzm ag o_e[+he=q.(p@G2#&\LpIflD~]X`-g =a
[_c`\XtZ`Eua[5$aE^><uH@2L2RxVYXW7aZqokoVh<ivDzMHNk h6!GMdc#^?!t=]Oj;Ba
j%!(OfuqsYq]L"==`2uiK&_u1NuEv-UU`*ivDz]Xq^L"==`2J^A_j%!(f!@Ou5I~s.JLiF
(VY+b5p#Hz`Ak68Vu,q5JaERJRk68V5PE.'}oM^.p.E>Z>i~Dz]XFO3FG30^O,K61A0]/*
L%0MR$SaSxPv.~66_0\miwDz2Mik230]/*g`4}fPXylh+x[`@]>Hi!unkzULS STZ6IX`A
Z3g6n|Dz]XivDz]XivDz]XivDz]Xq(epdZ9i35If?Cs2JL>1s2@@GN]XivDz]XivDz]Xdc
&?P|H `dunFxmcua[5$a%>jRDz]XivDz]Xiv[qhfivDzs.trty\V1.u9G\]Xiv8n1?$&oR
huka;3&RA:D>7a&=nCAqQ(qg)6.d[]P}T}W3)k#UNnDxs7CZijn{Dz]XivDz]XivDzb5Xg
3WW9]ADGA;>48zOz0LGm7.3QO-@)Dhs!JLiF(V,nrGE9]XivDz]XivDz]Xdc&?P|H 5Y]Z
ivDz]XivDz]XDQhWivDz]XivDz]X m+cv+UseOc,5{^luHU03HEp_X@0DDY0]XivDz]Xiv
Dz!\7G5?feDRewH1K!\SBhkzULS  A:R]ZivDz]XivDzs.Tkt'`K2h`D4r=]oNDz]Xan7E
]A0uav7E]A\!pl)4uN>K@nh#&M'Girp8g6+}DKlneMunFxmca-qvJL[<hfivDzMHNkDLAl
-7tc"'n6[c%pDu[LhfivDzMHNkDLAlhR[IG/a2;U=IA%+fuAi~Dz]X_ %g'bg`HE8,\AD\
bXa-f:Lrf*uKJveF%)uE1C=IA%+ft G#O$ AtG]hivDzGj+P/EY+VI_NrJbD7E]AaF@:D{
]X)6.d[]P}T}hhe&NNNkDLlwDp<[<?T1a`@:]hivDzGjV[fX9j$A]O;?G`0^nq`G_r@0]L
M8pd>7Gj]givDz]XivDz2M813XrVutRe36BnS2t'`K2h`D4reES1\OBh/P'z$"U%D~]Xiv
Dz]Xiv:0;Y$uirp8g6+}oVv"\N=a[_# \LmLZ6>7dTM)! GS]XivDz]XivDzuAi~Dz]X_ 
;=nGX ^Lb\K;&o'Bd58 tLo:Dz]XQ^B^=!Z^lysQ$S7I?&.!>0+TfD-YCYQ(E;]XivoU7!
^%Q4jS5toNDz]XdQ;8MV&:=I:>!^$|"/oY7!>jBf*)9\u]]PC jA2ItfrM#utWBgSB1Ego
%BgcivDz]Xiv?O3$r'#P8 BR[c&o'Bd58 m[7&&=nCL\_!Pr/@u4YkQ)ueD~]XivDz[V%p
Du9j[X%pDu/ ts?O^/J5X.Gf]XivDz2M=I.2)lg`BKI.;8W{NNNkB*, t[_"%go/m<TPIE
0N,i9H?Pn?H(FNoUb,p-2%GS]XivDzb}@:]v\)(6-j.d> oNDz]Xan7E]A0u&[3s(\[c%p
DuTep%CvYIq|=h,k0geU%o(c^J216_W$_!%g'bu~WDG\]Xiv8n1?$s7T?&qZMMD)-*I/F#
Q(E;]XivJp@}p:,Z-m`X_bn<!\o5jYDz]X mp|?v[cLUtvfaMX:8UURw&[L/1MF$tcua$f
ki?/:PiEl;SJd_ Kk%Sq<+,bLa=ioNDz]Xan7E]A0uQf'>^"rDrWq^MM\8+YGl+P/Ebd@:
]vhuN#]UX Ky==`26t?NNBh|N#]UeM?O8I.N=eoNDz]Xan7E1%Q+T}ZVa!WLY(Q`2yRv&[
[d%pODLZrcqh)6.dR4P!nz"f,ZoLr97Q8K?PXiG3BfZr,4'7Y}RQix_1#.#Kpn[#t7KQ"1
+A`_grIjoU7!>jBf@ BC[8]Xiv/E_6K=k_P/3qEYsU@L6uuChlo$4tGjV[fXTeIjS8`Uiw
Dz]XpL jK}43oI`0kTK^DMHOYPUpH V`M1v2u.^?&d#K#_o5jYDz]X^KRMW7uur@VP&UBz
QQ,T6@4 BzsYW.${0-@\WgL#tM]hivDzZ-,_#Kpn[#t7KQtM]hivDzEX1g90DK-d#%sXW.
${0- <T:Y:JxX8iwDz]XD1o^ PYl6jpz8')x@: X=)D{]Xivh.>]D{]XTA2VL?- I/F#Q(
E;]Xiv%[je!g'RGbnSB=#`_ekA?p_FJiS:`UiwDz2Ma@r;W.${Ns3puk^xivDz,Gi@(?A'
a<OjG[]Xiv@v+bhzp~$xEqoNDz]Xq~R_=CMV't+P!bHGh\u6)NBB6)pEkZE9]XivDzhf,o
A O+tvfaMX(& .reE<]XivDz*#nX<LMO[,1cr'be-d`X_bn<kzpp!ZZ[J.WPCvYIVIS'eD
=CMVGN]XivDz]Xan7E[_kh)r.dN0"ODsU`@yYugkivDz]Xiv[qhfivDz]X\)R`-m`X_bn<
kz00Ju]ZivDzMHNkA)a<3fKl8c]\\S-k.dN0"O9xh7^}ivDz]X_ PrH XHKy==`2p]4`oY
7!ik4uto3tRGixp&Q(b2Q ZPT39;oFA6h\fG[t=[E#2M=I&*% getu 'jXDz]X)6Ju]Ziv
DzZr,4'7< kB*;*_N8!OM<Nk h6!tLs~$Z'Bb3LBGN!CQHrpI,VsW@Zr,4* 1M<lsCe{JJ
"]h4^}ivDz[V%pDMHO-7EmnS5@h\SxNVNkA)a<!(f!"<TSHMtc@L>.oNDz]Xan7E[_khT}
a!WLuD?oC:-o.dN0"O$Cd`:)jk50^!Q^[fau`wuAi~Dz]X_ PrH XHKy==`26t?NNBh|N#
]AIlpvra#Zk)(f@Xuk`*an7E[_khT}a!WLuD?oC:-o.dN0"O$C'B!RL"rbE<]XivoU7!ik
U6c})$c=6i;]&RGl+Pp!\<hfivDzMHNkA)a<3f[<Sv&g'Bb3LBRa$ouf]PC TANj)nb`$"
Juk0@v+b(Rc`:Nk[fpJa[#1\&w'Bd58 M;Nk h6!tLs~$Z'Bd58 GM]or8m~L\h|NRNkB*
, uARGixTPDi9\"A&n'Bb3LBmf2%R9ix$Z'Bb3LBGN*);XW:8eDx(g.d)k%!hq3BGj+Pp!
\<`*ivtLo:Dz]XQ^B^3BEPZ[>&_!hyEs[cAjQ(E;]Xiv1'I^@:D{]X>kM[3]/3it?I@[2l
VVZr,4* Gs]givDz]Xq~R_%[('')fC<;[<Sv&g'Bd58 BPm]6hv*Dx>=c^Eb@6Rj_~iwDz
]XivDz]XivoU7!ikWxM!gxivDz]XivDz]X)6Y4]XivDz]X)6.dN0"On}*D@{;[=I&*% ><
3ti~Dz]XivDz@+98]ZivDz]X)6jUDz]Xiv[qhfD~]Xiv^B_Xp~.e+t* ;7&RE>Z>]XivZP
/LjWDz]Xivk%A3+bd6T5#=NnDxs7Y0TpAV*}jQunebTn^#?k0(]=plGj+Pp!;{a[tL]hiv
Dz]XQ^">'B<Mhv$x'B<Mhv`RJyponmmr]?JAn$JVW5[Rp-4gE%4Xi~Dz]XivuKmr#/8N4 
UwiwDz]XivtL]hivDz2Mrk@|9SRpV<&G% Sq[;NVNk.6DK]A9\m6[kuHmr#/8N4 K-UZ_V
(%*mAUGN]XivDz`[Z60=)F;;=I&*% !']givDzb}@:]hivDz[^kh?H(j[akhhfD~]Xiv^B
)b7=3$2EL]&~'O"Ndz]\5h@^4.E@Z>]XivZP/LGlV[fX9ju2n?V`)k;-ikWxM![lhfivDz
]XhuN#7a0w&[3s(\[c%pODlz"./\6}:ys.]0j;UTnm`\Utnmn*ry=hoNDz]Xivs)R(H -}
@m<(A(a<\p[kJo[Z%pODLZd6ABh#!(mXix*s0?)^<2D{]XivDz@;eS"<`3%FGlV[fX0AGG
]XivDzb}n|Dz]XivK!>7@[2lVV]AdggGivDz]XgxivDz=xoNDz2ME.9_e43y-Ig's^JdN[
Tyn07UQ(2roj+yZGQmB^tfQ\gMhNOH#l#SV/emWz=Z)?.WJ)WjVt4?I~7r4 <4 G6lK^hz
p~,EC)q2+:fPu6R9_NWDtak$Dbd{s^AFugGis}OeH XH nMY!'[`kh8kf2l.6UVjt7.=Hg
8Ss._rq6_+?kph]w;b,r0-R>)8Ju]Ziv!W,7* g`$YJ0*mA+a<uAG\]XTA\K#78N4 Y+hR
`LS/@9a9)L.<]\[T#.A)a<bC;A2}-qX&G3t[2uFqG}_/Bp"OoFtLs~e;?O`i9=4 VN-%#m
,3=bk0h.>]n'/*Kx&+P+5!Fqo9Dz]Xq~R_a'fHSH+1H|XSEW]X%>@C7.v5 Ws! '<lE#b}
@:]v>kk08n\Jo3bfbPl+DL2yh|\ rJ+e-nX7hm(Q96VjQ47t^xivDz^y&.7+</kB*;TA&.
7e4 Z2Gf]XivG]^qa7EY6vOD?Mo0jYDz]Xo|CP8OWy?M#'V`9"(3Ju]ZivDzmh/*1>"7^s
P~9]6+pEJc0)6)7TH_]givDz]X+x* 9%:EbiGMtC]hivDz]XQ^B^tfQ\gMhN\U5yT59I:P
o[t~$/272?B=iESa7td>]v]sb6LBCLQ*beGMbT&J;VikWxmA$l>aoM8Z3si~Dz]XivDz@;
eSa_1@k6U)i~IdgGivDz]Xiv[q^qivDz]X>k8OQsQY'Y28I^]givDz]Xo\E9]XivDzS2,_
+cp!K3D~]Xiv[qhfD~]XivDLHO-7'vN!9@R"H >.DC]ZivDzeC&8#[ZlL\V/s=El]givDz
]XNM"OZ9,78y#7nz-K* \XP~-Q,}m=*YYzV6'l?U\YRH c6!'A5g#lY\]XivDzo2ZI]Xiv
e;R")z(D<LnG'AY/[^khhfD~]Xiv4&A5VXnS$)Dbd{(|o#TrD~]XivDz94#}47/jY,pkP8
HZ96N~\]5B@; >0+.U/xp|_+=ioNDz]XivDzHa?UdJjU8'\kXE%9tWBgnS$)Db$;Ju]Ziv
Dz]X,YM*U6S g`HE8,H#YC[lFeQGa_eedZrbE<]XivDz=8?qkcH!9rifPJ@u1EPDSJVtnS
$)Dbd{`Rq`j%D+3>7ah/^}ivDz]X>km;E?Zn_ca1p#3ERGixDz_Z'o.=k2k%ug'WY/Ze19
3k*da[u+7SC:-'5g#lADR9EXs.3BBuB=a_KZeOD{uAI~]Xiv.`X/ n+ctal.O$m&GYXz[;
b$.ba_i6-\^V4tHsA <HnGs+>Ae]0.qx_+?k0(<|]viv[qhfD~]XivqC_+R^^uP~-QBSDC
]ZivDzeCGyMCgn<\]t<+,bLamYn}3bUMY0X^t.B(;fcLuauiD83"TJY8nm\@_a<Tg3jSDz
]XivqC_+X$^Le'o/19Db$;jUDz]X)6Ju]ZivDzHa?U<"OFip\Apl@;IgB}.[d+H0a's1ib
Oy$CmVcR*_ue^xivDz,GSj=DaSDL2yh|H|?Uci.xU&6zjd>FD{]XTA\Kui$fki<,]vivTP
rWJaERJRexTn`*ivDzER/8kg$em10['YY//"SYP(;%'ECFT5qU+PdvbAB!Dj#%@o=G#kG:
=VE#]XivDz]XivDz]XTAqU+PdvbAB!Dj#%[DZr'WnT<*3Lmt]XZO=|7Z6]Hgn_Ch-'k]H!
/(^}ivDz]XivDz]XivDz]XivDz]Xiv0T&Spy_+R^JI1OSW+JJaj%qx+>u.^?j(.ih:ivDz
]XivDz]XivDz]XivDz]Xiv]UeO]vr#)6ql:q_o\YRH58Q4*coA<3D{]XivDz]XdcT-t'`K
2h59R2EX=xmro2jYDz]Xivht!V[_khA1Xk)N&x<#^dt'9?@Sb3,"YLes1*Db$;J/i!1*Db
$;SnrqITqTSn$CmVcRk@m6]XivDz]XTA)Na=W8.j=#eSD{GS]XivDzuA]2iwDz2ME.5{I)
pC(bl|Wm3f8/]O/s$A&(9RSzQ<Rmt"Qj?g]G8S]hivDzK^T}p46??bsQJStcDp7|nG?CU;
S "{;G9eSbctJv]ZivDz@F;{!([8i~Dz]XFOQ$fH=H/AAG[c_(\miwDz]Xhx2O=b+[oI\&
R+pd4tKv&+P+$@&"% -[8n+MuR42Z2]<iwDz2M]LGj,1nz*NnCrBkZv"=a[_# h(^}ivDz
u0.j9i.T@jiyV(r:RL1=hnud2NgM`&cEn}"`@:D{]XTA\KU)l!1zgop-R-8e+0t'tG$wn$
YFY:`.i2<N0rGN]XivDzK^T}.otshBZ)"k&pV[Dg3>S$?Rs!p U_iFD?3>uFm +q:*dLSy
h)du';dU>8D5`KbHE7Q(qgivH~* .d@dR|8eHw* ;-2u8cWx+XYzQpB^tfQ\gMhN5fE{h_
Uw0rEji8?#Bn0h[~dC+ym:]X1>Y) S%HsKK"GM9F+[oI\&;4@C[8]XivDzo2ZI]Xiv$ZOD
@]jyeY>5hr2eYNt.B(;fcLgcivDz]XivDzmh6UVjfi=a[_# Y4]XivDz]Xive;p#?O#$^q
P/m+34Iu(yDh3\kFp#?O#$GN]XivDz]XivDz]XivDz]XivDzRkS'ip#$K`JoR1E6tc[GpW
,XS8ND04GG]XivDz]XivDz]XivDz]XrcE<]XivDz]XivDZ(\?Ka\4C]W-Q_a,Z$?K`JoR1
E6tc[GP7gxivDz]XivDz=xoNDz]X6cAFho2etinKtE9?DW#{/Bs\v(DxW^(73vI~]XivDz
]Xta,9q5WBo<X/f~IF.33vikBC[8Tpix2HA&U~4!gli!R+E6tc[GP7<YeSD{itnWbe3=k2
[qFes}Dz]XivDzH:N?\T8<87AFhoH;!'=]mrA][8i~Dz]XR3?PD+<4k2COD+<4YNj%.%QL
6@X>iwDz]XivDz2M('')Pma'N08%:R]ZivDz]XivDzDboV8Bg_HE-AcRlMgRCCfqunDboV
8BY1]XivDz]XivDz]XivDz]XivDz]H_ciE8F$Lt XSG3j%o6$Pp_3P8cWx+X$%jRDz]Xiv
Dz]XivDz]XivDzuAi~Dz]XivDz]X)."/hSq'P3/ENO[#cn6\@MkDB)i}50BmHUp_ABi~Dz
]XivDz2MukD~]Xivd4Zr2%Y5pkP82lS~amS>8eS+XW4!J/(@Y4]XivDz]XivDzs.8Sl48O
hC:)Whrm<FGm]Adg@:]vivDz]Xiv2HA&U~4!gli!R+E6tcU!l!*a<23L]\DqW^(7m8J&b}
dbm6J&_R9dU95z5O(RGbMCBQ  m8J&uAG\]Xivcy@zW+r05jSYXma19F+[oI\&(A5AG&(C
)3#bei@:]v$qkT@nMWbl[IEL%4OD3pal[8i~Dz]XFO([.d]~9EoYMSEi[R8Ss~e;>5Jt"C
EtY1]XivDz$?RM1Q>9IkD)74#m,3eJ=[^dGZMC"1r-TT2kS~Nn]ASVGQeTK75'o[".:Rk0
Dz]XivDz2MBau>@5)Dk=YMFq3=k2Dz]XP/m+34Iu9*s-<#ZohUu9X=iwDz]XivDz]XivDz
]Xivv,8'<K7c=]Dhf!=[^dGZMC"1r-[;Fe?5b[.<mtJ&2M,3_/UuiwDz]XivDz]XivDz]X
ivRjJYeC,~+cp!X jT\O.J,:e!0'#O+0Gj3=k2Dz2M,3_/d43Li(m6J&]X`-;toNs*lrY0
hRokH'_/Bp"OoFTTpm6]t&FIHE#iHO!1s|O9=]mrj&OeE:]XivOeE:]XivtLo:Dz2MA oO
n@%$kTkyUAMZ#` )o'Dzb}D.R?B^QwT2GtNM@nrpEBZ><qTFuRtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8S,Wi@
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsP_:\m9/1?2EN7@nr#_+Q==r_!WL3s:sKMI]>--8Z8P,e|$ERM>~d?p)Py
m&N5&)sBZOWSPy!ZE7Q(h>eedZI9?URx.!jMDIYPBuB=u+DA3>SEjA`7_H51V{G:tKDpc(
m)+~=3egdZI9?URx.!jMDIYPBuB=J sQZO8T?k@.-,FdR1:K?Y\YRHFilnZ"!VL"\T1.UI
S mFd0H0>7(j1'?YH 3h]LBMkD]T+}HyJCTQd\<93YH1ez=7drV;.O?Bb0.He>JhuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`Ok*WD<qTF\u4V X'~oM3#ojmoH!,E[fGk8cu(>9-82`h:k5Y%t5-hKUucd7"o7E2s
##>k21RWo]Dpe1b}i jS FcI"o7E2s##p}_+?kphibPdXhMUGSY\a6p#Hz`Aa5p#^Pp GQ
r8Bs0Cf+eedZ9uC!*)A <qTFuRtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8SYd2VMX[,rD9vdo>d'S#O&MT5Rb,9
n/ 6W|BKi:NzL%KT\V1.<#^d_r@0j`>F3~IuWL:)do9?iFSaePOC'u?Uh=`M@-4$u9)0Gt
,12rI~7p?R#$3fBaFobeXoipaf<b3h(!8I.<]\ivDzidPdt$sfdwp#3ETiixuKiF(VR2EX
b}@:S,1^'B0BtinKd50\D_>/-}]MC 7a1Ht7\TS<C%JeB(4(pk%=tWBg7p?R#$uAI~b hh
;@(!8IJpJlB4e(Lz[?eOYc2VtosPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(=3E./%A}&l72Z0TI)Na=_ \mMCpH
CYJJ/Q[RYV`.;tc<]ks"=@ r`m oY\QFojsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrjg>F,W(_&dVr[TW#@Yc`GY
T\Gt=!:>nGV`)kdv_%^V;3<(]ikw15h|j^>FN9Zq^"5mA>mEd0hP?4X2!Q?Uh=`M@-4$u9
)0GtBgBgDj#%^qBiVEY0G"9_/PkNE9]XdQSydA/cVm@YifPdnn!#Ju]Zivs)&|K~BMR|1^
'B>H=uoNDz]Xq~R_E/D>-K-KpkP8Q;$oufA4Eo;4MgU&p%frFeB(oChrjSDz]XiviU&*)?
avk_VH%9dGWxRrWX(BY4]XivDz?zEM;R9`/P8{0O)_#O(VYC[lD~]Xiv[q^qivDzupBgL9
k4Mm)/Gt$)jRDz]XrcE<]Xq~"%/gufiV&*s!I+=]]ZivC{R?B^`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBp_fl.H
e>Oa@d7pa4'A('NQT!GtQb&v?pQHa.BY9)]TMKqCp@\gpR5`F-Akqg\),Z_<RH1^GpuTjh
>FJ5Wjn4W&!it..=+B'?kP,,Dxhe=q[u]02#)8A@GN!\+#+B'?kP,,i=19^vM#HgD+6IVX
)kgyZ'BXe(o/'alj2C_+?I>QObL2D9s^8)*['v?Uh=`M@-4$u958igh2q2s_m~,<2ri~Dz
q,Z}B/%bGNPHmDk:E$=:\%9;8$^Ma]]ss"gcivDz]XivDz]XDqc@Lf77+\f`/Z[Rp-4gGN
]XivDz]XivDz>imDe'b}66^Ma]]ss"gcivDz]XivDz]XDq=B(\?KoX/w?6s+e{ >[8]Xiv
*Z$saJ$xqPu+*ZDso4hx^}iv$ZqP=7$z<-?6BSGW\^2w@z3AfjrhD'nFn:/r_eq9Z}B/%b
=voNDz2MA oO-_ljZO)uMOHg8F=_]ZivC{m"IOuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi2ah:cmR_8ee4p#AqQ(
h>9Ed^p#L\IgT=&(=+K}T=aIDIYPi~8'1`QLqo4 V:ta920:&S@ImL@,>T/B/x]L&)pjBg
-r\t,5a]Yo^x]z$!M[J~V{361\QtpAUAMZ`djSDzmhH!0x1FiQ7)Ns8<`HQXiED?3>?)e)
Hyu.-6>g;T\8sJS{qtm?@;D{]XivDz]XivDzb5ieD:@6dbf2LB.3eU<;hmdb>-3At8YHSk
+JJafro,.!n|Dz]XivDz]XivK!1DX79E#- 9i~Dz]XivDz]XANGN]XivDz]XTAP|##sPQ=
/fNGjAsJ^|7{dUg$SO/&utD~]XivDz]XivDz,GhN?UuH@2N4iJ[I!it.(wmfn}3b\_@]#T
r&<[,mJg0)i~Dz]XivDz]XivmC6hv*F::i1B6uuCWOh#NuIdT^D~]XivDz]Xivp&ml`,i2
<N0rnnDz]XivDz]Xivo'Dz]XivDzb}@:D{]X\UPmnzn:/r_e4\% =foNDz2M]LQ4T}hhe&
nnH!FNN49qiDG{E]-Y+UivJiX0V0-7"Qs6JUjSDz]XivDz]XivDz13Boi\`AVGN6pduKMj
YFY:q_0>t>nyDz]XivDz]Xrch?ivDzj<,x1UIXi.\UPm,xSGb`Ri<(JLUdT=.LbCPvD)=:
K}T=aI+yjWDzX3G3< Jq^bXjMUgKp#L\`UiwDz1$Q+T}<+3S1SNQVc7aFMQG9[72=_oNDz
]X]sFZGMtA]hivDz1\QtE6XBG3Qu0FukD~]Xiv4&fznOW&!it.n}H!FNC9-SjMUSe!GF\N
'~"/V{3vi~Dz]Xivrh:on|Dz]XivOe`UiwDz2MBam65!\GqpR]$ouftG=VSS=)aU]]5zn?
.cB[[Gu4D}XdIvPU>=(\OCo]E9]XivDzoAazS'/KUj!pcu7C$)>l&h?pQHbotTUnb}iY=U
ssuHe(B"4()\YyiwDz]Xo\E9]XivK!>7@[2lVV7aaHgGivDz=xoNDz2MA oOXjip#$jUDz
=xZGj<WCr:RL1=Bu+FE>Z>WLr:RL1=Db,3UIMZ#`HQ@n<wjWj(" 6m`Zip_ &(GMDboV8B
F~F\39_&1N)x!gd{0I^#K7^qivZP/Lh];|dTnzf"bK;A]LGj,1fvB]Z&Gf]XivH~0M^#X$
 nMY!'h];|dTe!u5(E6BUsp&18q@#P0(/Iqn%pqD#P0(t.rq[(It sO-dR`WiwDz]XivDz
]XivDz]Xive;R"m%Y8]FqpmX@/t#tCY[]XivDz]XivDz]XivDz]Xo\g^ivDz]XivDz]XZ'
Gf]XivRHjSuhD~]Xiv4&fzCDibo%"<`3%Fh];|dTU%D~]XivDz0K^#X$?m9`/P8{(3Ju]Z
ivDz]XFSGMo4UPhfivDz]Xiv4&fzXyZ6YfDrn^ ;I:0M^#htjSDz]XivDz]X2kiT[I!it.
.=9d[arU@zEo;43=DP%>K~M8U&D~]XivDz]XivH~0M^#X$o})z*ph];|dT9uhvjSDz]Xiv
Dz]X>ktSX<iwDz]XivDz]XgxivDz]XivDzo2jYDz]Xive;MXa*6[#lT7& ?NEnK\;}dTe!
N-,ZfP#$W|RrAB<PAD[8]XivDz]X[0WfiwDz]XivtL]hivDzBu@{6M-OE"28r'@zEoTmD~
]Xiv`^\Ya7EY6viFhvPe""E9]XivtL.Yu4 P9OUIMZ#`@Ii~DzY\QFojsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
jg>F,WSj.WLFEhlNbY\8BSGWOj]1O9'fi<193kD^p*ePfBH3SlfXa^Yo^x]z$!M[J~qBD_
#7gcD~]XQ>$?TqTI"kjw8fpOflD~]X`-g Fbr:gf_`Bp7a29<;gFV/<)0Bt.n}?o1HV{3v
i~Dz]X2oPb0(]O@5A4H1h%#}96Bx*)/NFlSxh)e"_`Bp7ah/^}ivDzu0 P9O%9jUDz]Xrc
h?ivDzlNi@FnhRq'eh5%A?O)T:IWkDB)i}506i)xql2=H%oNDz2MqBD_3G&[`C7pdWJqjY
Dz]Xivp&^}ivDz]XivhBZ)"k&pV[ORTkZORy.!^Ld3]eeCM)=JgfivDz]XivZPuBT,V&;C
3WHb]STrAz>i[z+1;CN"1_Drd!Hy]STr0YV{3vi~Dz]XivZPuBT,V&;C3WHb>7ID3AH{ij
5*i~Dz]XivDzm SP>mWF0iu,=7E3,A[fGkmabsu+hBZ)"k&pV[Dg:eqODp3PVI_NrJJ,A|
GS]XivDz]XdQK">02>A<@VV ekOCDRivY.]XivDz]Xn/jYDz-(JPObX>Dr;$I-96(^*dal
Bj*R0_7Tbg\K,}o2ZI]XivTP1vFn+DK%0ZTR1^h7J`:&;#-ajL:v]TYg>",]TJnmhB^Kqy
0fdtGF.[Vm@Y96c/n|Dz]Xta,9q5WBo<X/f~IF(=eDSy&M`C7pZ-Gf]Xivt*!"R~*R^tiv
Dzo2jYDz-(JPObX>Q?o6FaSxh)N_k<W#,uqnh;^}ivp&Za!epzc2N}B;e(o/)wBzlNi@QY
`UiwDz*]`fN<O9Ba9|^tiv[q.He>JhuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Ok*WD<qTFO,n7!#?M#$e8ucTui.WD
g|M,7?W>0MlI'"@0AU<wm*'*Pm3I`[,oYy9/\JkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkH?CFR?B^+1H|d_^x.c
@di?5N\PQU77+:GZ,1k7,N/!A8KrpBfl>Xt|MxG1u}_(9K'"`rYoGa16go%B`LS/.cYLT~
$#N_8F"=`3%F=J=uR?B^`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBp_fl.He>-/%[QCjhv%j@#hSZbCouflo)/*6+
)H.3eU<;$]Z[ H*qDe`KbHP"Z7Z'j#( Y4-(""$]Z[ H*q1riQ,>IXj@_+F]3(`r2\>TP]
,bjsGy,1FbnD_}a]Yo8r'A0B1FiQ7)8Ei"Op89'B`r'U`=fr.He>JhuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Ok*WD
<qTF*cZk.2+EA:A(Z1>s:,967Yl#U<&)A3cV+yZG1386.bN_8Fq9pS]?grUnNaVc7I,.sg
H9O%(H#TpKv"Bh:8Rk&: R=uR?B^`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBp_fl.He>QSK8E5@f@ReJN-,ZfP#$
>cE{(ZDNE?Z>A6Dj*cZk.2+Eop8BWo#P@I<wu2Y2-%?9A>`ht8fa'*CVu`G/;@$ueN'A`r
=u'4CVu`G/;@$u-Vlj?X^CXT9\Jp?Y@$+Ou.H1PI@uTHnmCQ5@-#-Q&pE6XVWrjW8bA7oX
Jp^xivDz]XivCQ^Ie'o/A+t+pC]OdRSxOf6w]Ggr:4X$t!fI7,3XV:<)aI:v:vtzF~<hX$
t!fI7,3XV:PHH/ijo$PL=E')Pml<U<Y\<qTFuRtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8SYdWX-d1|rF:tH|qL
WB])j,m#)zSE*@/m?!^CJcZeG#VIRqHsdCH,mF2M\b1,!%E#a(TFstf?JhuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBOj]1FPm@nX9I+\3qiyEW"Tj1Kp)@D-
R?B^NM@ni?5Z]5sH:)Wh s`=2ZfUp,0(M;96`h."SeJfjZ=Y!QD/]ZuRtrsPpkkB`OJiuT
trsPpkoFt*pCeLfPbCM*W{=PNPT!Cb]ZuRtrsPpkkB`OJiuTtrsPpkD;2O-PA+lFL~dwA1
- QHRmDr$alQjKC:A&.^=CGyQlD('dkkhBql$|9b%0i DA96,,>He</I>,c{-YCY.`3\/F
if)Cbl^afUb,==Zf/30]]:UP>"]h"b]Tus.#G=V (#o,bX@.=H*lfw]0k0%)SA"kjwSY6W
 8jK*l\8Qa;4g3A)+3'`>"LL6ik]dnA18K2O%'R_#o];\n,bo^b2rfH8O [$ZOT39;_6bZ
h\_G,Z.~aA,AEtVnelIB,Z@Fd{;ejWDZi=!Vp[D~'bkk'A0Boj=7f\SWGt%F#1N$0^^vB[
^EGN\7BSVm$TE<]X"bZqL\B[]TOaci\HK6IYQR=rA3GWe8FTBQ%]@z]ZivDz]XDq).fs\T
RHehq+\5j<R(Lya-,qZ,&[[,WL^~lkibOyD+Bz92>lkUE9CV8KBrB=jXe;p#8jA7oX/uM'
o43#ojtbE9BuB=n|bX*8H\!gb(>kI5E:G2k*D/2O6oAfAfi8TXSU^xivsIpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkivp&sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkoFDz5HifEW"T;"RK
]YBvkJ><D+Bz4d /u02[]hUnDr2kLEX[95eW9Fs"p/GZMC"1r-[;UniwPl_7E<]XuRtrsP
pkkB`OJiuTtrsPpkkB`OJiuTIg]XIVuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr>[]hp]kB
`OJiuTtrsPpkkB`O]hUn"0>8A&.%?B<E6jt&h;ivpkkB`OJiuTtrsPpkkBhWD~]X*coAD{
]X MOq'GbgA1X+G3;@$u]hiv5;Q4*coAD{'bkkfBoS0Lb;(Q96VjZ]e),8iAhTk!21RW#Q
thjLDz]Xivj`>FYd2VtosPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(k!JLfqVej#@1!eZQT39;L34u*e5A#bQUNg
(20<<|EP`AN3DFJzNj0b$DS9h=mCm($eFZE8Fe5K.o(R/lo6$PFehnH;`aYo^x]z$!M[v*
G?B}[D\T0Ge"#$/k/+C>.dh)>9f\=I[OBcDj#%Dbd{4M/j</D{]X[h"UU:KTq2fR$!gcD~
]XQ>e LPEK>-2]:34kD9)?o8Dz2MBam6jP<Zo$TnD~]Xiv)G8A($ir[5[d_397Nn%C/,Ju
]ZivDzM_Z6g( _^tivDzo2ZI]Xiv^B9rC+s1]/D2_*\miwDzEX<R=;k[fp\s[h1zgoj+`v
GN]XivuK&,sefkrh<'nZ_m/EAFh/^}ivDzm(34alJ~YyiwDzb}@:]hiv8n1?%X_YB?jWp.
'3j[OC,ZfPcd+yjWDzmh/*6+dWfG<;:3JA5{=VWC[RUn nr1g6hs:vKRt3K"Q>Fd#yu0-6
`S-:4DM*U&D~]Xiv)G8A($ir[5[d_3tRBoN#eb'GI}7\4.SnuUkGH<1Gtu`YDCrDG%3zGZ
dw]\5hrP"0o5jYDz]Xq^Td@u5O<|D{]XAN[8I~j<,x1UIX>W3Jo[o5g-r<l&9@7Gf+o`fl
4~Ba$M?9M{UsE/p*?RMij[:vO&=)h\56XDEWJe#&t}CEtO.#G=?v0M1G7DZ)Gf]XivcyFI
MCu~=]]ZivOe`UqgFO!td{oQb`G+ QAxb?Zr5MD@ch)L)?o8Dz]XG?<7]T*ZM<qOg)<Gg5
\IhfivDz[DY13~+cb\o/AID~ukD~]X/|T ]7,s[fbFo/AID~uk^xiv:0TFa&fH"'2]oj2V
s0+yjWDzs.2AoiKuH=DZi=-bam9r7246/j1D]LmX[g"UU:KTq2fR$!Co]ZivDzeC,~lD(|
o#TrD~]XivZPt!$ERMW7[DGo]givDz]Xv5eE"`s!ok>7\OBhK:D~]Xiv[qhfD~]XQ>oj9^
A7NWh)2?c~^kjg>FD{]X+Dj+9^J'Wj@o<V<?UR^qivDz]Xiv]35:@t&=rB9^XDiwDz]Xiv
Dzv5TU%BokiB\OBheR >i~Dz]XivDzuAG\]XTA2VCV.3&0#1N$0^^vW|s*,n[fbFo/)?o8
Dz2MW:8e]oi=\D#.k!)b`r }gl(@Ju]ZivL2/CqZ1gC>.dhr1A,3_/8x0Oh.^}ive;:.a%
p#>0o-Plp0-OP=rcE<]Xq~_+R^3j,3_/8xA<uAi~DzA<%,j4o*Plp0-OP%rcE<]X<)6Vgc
f??fI5.?+;p^+Dj+; %OAD[8]XivjL<3>%0|)zG4/n3RKO!|CmAEuAG\]XTA2VBuB=Aw'J
eldZ>",]TJEglDA=[c[d\7Qa;4g3+yjWDzmh/*6+dWfGgFc9.RWM@XXuipaf7eNn7aGn]g
ivDzE`+/@1Dh`KbHpBYsipFkekdZZ6m:`pR4P!`UiwDz2M6oh6n^ ?jUDz]Xrch?ivDzj<
,x1UIX>WbY*8^28S]hivt*9?;(X7ttTvXWU&-TU'D~]Xiv)G8A($ir[5[d_3)'I$l<A:%,
4>I~]Xiv]3)^FOp#dBo4fje]&iexPk[m)LPS^KH!m<GYnPR?.Rb8R 'GOD8&AD=/`.Z'Gf
]XivcyFIMCu~=]]ZivOe`UE;]XQ^B^+1H|d_^xKTF'Q(E;]Xq~R_V013:8sT3X:y`ucSn|
Dz]Xiv+zN/+j>k21RWhV'2%]X'M-\TRH8[\J?|B;74!kb(r.W=o[c#AaKN.3TwZ.Gf]Xiv
:0Pn2%t@`g]givDzo2ZI]XivTP1vPDT;-}.>+;e#M<qulspj`L58q}UNUnUo"0PMS \%9;
myY8(*egB~0x6uuC:R]ZivDzOn,0O-Dxhe=q?Y<k6V=IeW`tHX]S+}E.j`^IU!YAM-J"MK
OCkhKC+w7GV{rEJV,25HhLZ)Gf]XivcyFIMCu~=]oNDz]XZ']<iwDzEXg]rR#P0(t..=bU
\HBGWxY9M-1I(gdvPo5@Gm]givDzE`+/@1Dh`KbHpBYs(*9{doIO f<G^de~AqMktPZ7m:
Q9D_=T>,PwKU0Q_^-n3v0hi)@Hd5-5o4jYDz]Xq^Td@u5O<|D{]XAN[8i~DzJ%WjC)3At8
(w`=qx+>u.^?A_GN]XivuK&,sefkrh<'nZ_m^detjL3J[?B*4(Uhcd%Arko2jYDz]Xq^Td
@u5O<|D{]XAN[8i~Dz,GSj"kjw\:E;[?0X&l1l.srNi+WDi~DzJ%WjC)R-O3ucGzMCm\6]
t&FIc@n|Dz]Xq~R_jt%O95S-f AqMktP:+6+$y5AQ4*coApwjSDz]Xiv)G8A($ir[5[d_3
ig)"=KeWB~0x6uuC:R]ZivDzs.8Sl48OhC:)Whrme_F #LGS]XivDzuAi~Dz]X*3\N9_"a
o'Dz]XZ']<iwDzEXg]DdQDfVK$hrH;5;Q4*coAGn]givDzEX<R=;k[fpg^M<qulsPJYFY:
@N(gdvPo5@:j]ZivDzs.8Sl48OhC:)Whrmhrh[WLt'Piua?/[z^qivDz]X2oPb0(]O@5A4
H1'Dn$WL<|D{]Xivh.^}ivDzm(34alJ~YyiwDzb}@:]hivt*9?BGe_]#JM6Y&7$MliW|C:
D+Ia[JELp_ABGN]XivuK&,sefkrh<'nZ_m\R$*r-tL]hivDz4GBfS@%CgwivDz=xDC]Ziv
5;K7&C5RC>.dh)>9f\=I[OBcDj#%Dbd{4M/j\Oe]&iX'M-\Ts;`eo9Dzb}D.m"IOuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJi2ah:cmmZM=96eEp1Aq>W%|?N"knS!|^&l~$eOj]1/EVU_ K=^RH!;Jc?M(p!GQ
dQC2Zr*nJO[w>XRmfE?O5^t~_73?^i2jkPnEH >SuLJ@p1rBM\EiE|DZi=!VEPs=ElDZi=
-bampD /Y1i~Dz)d`ra^Znt!$ERMW7PHh/^}ivZP/L6+RlHlS~1^RMo/e"#$/kfvO6rcE<
]XivL2/CqZ1gC>.dhr1A,3_/8x0eGm]givDz@;'51U Qi~Dz2MukD~]X`-g ]1hUgcivDz
s.2AoiKuH=DZi=-b!-Y)5PC>.dhr\LW#Zs=a5d]ZivOe`UiwDz*]`fN<Us1^RMo//,C>.d
hr<,D{]XivDz8FH(Qrc9RjWj^qivDz]XFs h#z\pbgTjTyD~]XivDz6i^ V!3g]C/*gdiv
Dz]XTA&)?WWW0Pj`nZE9]XivDz)d`r }1v[mBg5^]ZivDzb}]giv=#D/ql(k.d89*[etdI
,EPHovrds`hY7R]GgrZTt!$ERMW7e>I_l=jq)\c?buj@_+-dljd!JKrni!pbq0pS<U<?if
ZDDy%>hu!VbF_NRyB_PHov]?grp*p'EpW>HGej^w$FY1i~Dz^yBthRu+M=96;[c?a|@:D{
]X.cX2Dr%>hu!VbF4CZ'Gf]XTA0OGgr;L;/C\eHsnVbeh6C8rFABXDiwDz]XivP\,bGx%*
gli!^wOQCuO;gdivDz]X>kqhfv(FE@ZpV~4hGm]givDz]X?L6o>gDP>5Vmfw(>Y4]XivDz
]Xm;WX0jrh?L7hGPo[E9]XivDz^yM_K}i!]w7EWZ0P<2D{]XivDzdA8{An_+^wOQ(z(A^n
ivDz]XgxivOeh=.He>hBZ)"k&pV[E@Z>QFe LPEK>-2]FzE;Q(]S5:@t&=\luBT,V&;C3W
t~_7FbAB<wjWj(" 6m5O<,D{]X2oPb0(]O*_&Q&hNSH02/JD52D+9\"Ar:u$!9=uoNDz2M
6oh6n^ ?jUDzi$pbihg' Wu758 >(^o#YsDy%>hu!VDh5@-#-Q&pP!57USeP*ZiXBgPHk"
O4=JG\E`(#%!u~::]ZivkA6>`BiQJ`:&;#-ajL=Rh74dt[>8tO2#5vVgG/sgsDkgU<LBHg
0mukD~]Xq^Td@u5O<|D{2MmC5PgJ2%eq`95QJO4p])/EVU_ K=Dxc@Lf77+\;Uc?G"(alj
_($@qP_9[kYVE;E$L++F*gY1]Xiv)G8A($irPJ#8NO79_3ig4JalD+5@-#-Q&pP!57UStw
g?p~Z}bi@:D{]X*3\N9_"ao'Dzb}J C"ue$2+1:y*[iXibOyUYIt sO-hV;b>TRmfE?O5^
]WA_6CVf%m-jlj^[$@qP?SM;Hg?\i!<j]h]\a0Pm%CgcivDzOn,0O-Dxc@Lf77+\?Yo~;e
#LD+5@-#-Q&pP!57UStwg?p~Z}GnJpZb=|oNDz2M6oh6n^ ?jUDzi$pb$C2L#(TwXWPHk"
u.^?A_]2t!$ERMW7o<h/!ENSfHbsp;>i0i3B>iI"Fc(gljH=AB<wjWj(" 6m5O<,D{]X2o
Pb0(]O*_&Q&hNSH0h%bV\Hqx+>u.^?42>i[z+1;CN"1_Drc(C_3>)xc?P;olh-^}iv:0Pn
2%t@`g]giv]CtpL32lkPnE5Qdy\>'`!t sH}5;Q4*coA]DsOY[Dy%>hu!VDh5@-#-Q&pP!
?e@.d?Hy>7d?oHtfq*Z}#zilCxs0s.^#fiKj^qivp&Q(b2Q ZP=|%X-a7!oFX-BG4g5HhL
Bqo<h/!ENSfHbsZOSODkmrLAHg[x_rtL]hivcyFIMCu~=]]ZivRjv%;'X7ttTvXW>02>A<
@VV ek%Ark>aIggx.He>hBZ)"k&pV[k&\'3Vo6)?D-ql(k.d89hCZ)"k&pV[bE_NRy]0)^
S&k~?f'v]Cgrp*uTTUv3JQ4pJU.[mTUN`ERHqtEQc?%0Een$eqT-2%IP@FsLm\]W\GqpM8
HgX'V0hRF\h4]WMioU j]O*_&Q&hNS8 *[etBg.[mTBgPHk"O4=JG\>i6tGj EirPJ#8NO
79W+q`PHn%:fE#c((dljc8*`alBj*R0_7THm58*HFo*Z4cj`E9.[&-_2QFbNhzl=?f8'QT
/Aut?8H#Cp>k6tGj EirPJ#8NO79W+PHn%1Cc?Gz(aljH=AB<wurv1u$IaM;Hge_*Z4c``
uneETr3PFqmceqgG.He>hB^Kqy0fo_flicu+M=96ffG]/Z_Y$1&jqP^La]H >SuLJ@p1rB
kZE9]Xta,9q5WBo<?5H|(CZb7n[2n)Dpn^ ;uf*[ /o2jYDz-(cR)"u;@Ci~Dz>auS)4t@
5[J~c?`cL2T~>TRmfE?O5^]WdRSxOfLMs1Bgo<M&p!]'D2JUai,ZCCtO2#5vVgG/Dxd!Gx
hBFypkDK[4uBT,V&;C3W]WTrrhjFtrAB]2FP]0?4BSGW[`E@Z>Dy%>hu!VDh^Ie'o/A+NU
Hg?6@n_+ZDJe`;H(t<El]givuK&,sefkRHfQ[G,Z_5)'`=Uc]0Wx!0t8JQ \Z&Gf]XTA+G
D+rJK:E:]XDQsLDsn^ ;uf*[ /$?GQC}>k6tGj EirZd19^vhzj{mKDp^[[kYVE;dQC2Zr
*n>k[z+1;CN"\j4aDk3Pe<u+HlECP;3Ge<D.m"D*]hQ;=r_!7t>XRmfE?O5^]WYg>",]W-
PHd['l]Cgrp*p'EpW>!@GN]Xiv+zN/+j>k<sZ,&>?ZO^@.e|ibg' Wu758 >h.^}iv:0Pn
2%t@`g]giv]Ctp2IrJK8u}PHK2"/^sD">k6tGj EirZTAsRWP(?EGuS.]0n#bdYo^x/DVU
_ K=Dxc@Lf77+\f`rh\xn#[_5:iRPJ#8NO79W+o<C\epD}]3*_&Q&hNS8 hCg:UKrEE#-s
ZEQFZ5m:&.I$l<Yg>",]W-JA[oEZ@Jj29F)@D-m"17V7j#h3$^Tqi~WDDy%>hu!VDh3>PH
#zZuo9kA0&*"ugTUD~]X`ML]JN\muB'!^i[&dQ2%\XRHtw4,5HhLZ)Gf]XTA+GD+rJK:E:
]XDQsL`O@-4$u958UST}J+b^'{JO0lX8iwDz]XivDzr8Bs0C; c?G"JpZbed42b U[T=Y8
Cb]ZivDz]Xivf2i(Sa.Rb8ucl?jq1D6uuCo'Dz]XivDzY\Dy%>hu!VDh3>PH#zZuo9kA0&
*"ugeh3'H{ vgcivDzTS<#/+S5c}.5+Edy\>'`!t sJOU1*coA\SGiK!>71D -Ju]Ziv5;
K7&CK(!@t[2u>i0iPDSJVti/UNCVBso@'"IP[;D~]Xgx.He>jL[R9a_ \m]S5:@t&=&vqP
>,,z^g`<`;d,Yo^x]z$!M[v*s;Sp(*KM^qiv/EJDGNr8'x?rsg]n9u'51U[lhfivDzeCm_
6hv*fZIfJpZbi(dbi8DS9p'9A,u|W sNDpU&D~]Xiv`t3#1FPDT;-}7gpgibiCS"h,^}iv
DzVqHCBl*R0_7TjMd[Ds7|$%Z+Gf]Xivt*!"R~u}*eiAa UN4gD+,zs{fL2605U9^cS"#6
`*1Z QXDE;]XivkA6>`BiQJ`N[jOh]s;O$BcPH)`fo>lh2^}ivDzm(34alJ~YyiwDzb}]g
iv]Ctpj!YLT~+JJa0+BA:8sT3X:y=pZGj</[&l'"/J2}$=272_h:]WMioU j5'k6/q_+ZD
Je`;H(t<El]givt*9?dWfGgF1I6uuC:R]ZivDzb hhfKsREl5K\Lo6lGUN2%D+s!@@GN]X
ivt*!"R~u}v16eHgn_t9AoD+Bm /Bb!@IPs!Z6>7\O 'jUDz]XgxivOet!f$2%eq`95QVK
_NrJOQZ&]S5:@t&=gWM2hs<j]h]\a0Pmpnac\O=aiES>,z,Bc?KvU:.ws\sDWyRE^qivDz
7pBuZ8UV).Gt,1e!bV\HdKSy96rbGM7p?RaR9_ur::]ZivSiNDHL?U<"n%UAS g` ]Cq]Z
ivci,y`WCIDl?M<<=%RZami9NzL%@iQ(E;]XFsk|g`/DNO[#cn6\n;/r_e?G@LuAi~Dz?:
HTGM]oA@LLgUM2Z!]<ew>5'qU8<eZoY2j&kA6>`BiQJ`N[jO=R(?*fiC^Q`x@:D{]XTA+G
D+rJK:qfAN[8i~Dz&AF2hR[IG/a2;U(?[YhfivDz@oga4i>$,]"'8#A>ay@:D{]Xa&X:a/
p#VHr8'x?r#7cYm[cR*_Ju]Ziv[ako?f.pn|n:eh@fV [D1IUnHEA*[8]Xiva_Y-p{_+Xd
J+b^'{$!h{u.^?A_[8]XivRVtxIag(eY5%DbWyt4Wycvon9Po1ZI]Xiv@RdUU G#RVtx9Q
bRhfivDz@oqk-7)h,]56?}g_>]D{]XFO3F@t&=dTSyh)du_%"bZ1&[cj_rtkHE'ph1J`:&
;#-a)kuRtr>g%,E@Z>]XivTPu:p!8jA7oX5QVK_NrJ9{7G1G\US0\;Fbr:1p'Hm\cR*_Je
0)i~Dz]Xc@dZ>",]r(gf5%A?O)M+oXq]t``E^J%a5R$!eX%Ark3vi~Dz]X).Gt,1nz.`$>
Zp#PU~[DmE'~[ahfivDzhCRpUs1^m\)"06dYSy#`U~M!rcE<]XivDzeC(z`TL/cLgFW#\U
d\2l/Tk6?ks+JUjSDz]Xivp&AX#3K$D^H|H^tMbHs84}mTs8k0mL6hv*qEq]o[E9]XivDz
B]A;i??Hf\qm:qIgB}tA]hivDz]X1>&Spy_+GsGJ/5T:O|D+uMi~Dz]Xivt*9?>;U8h7gc
ivDz]Xive;CCQ</K2?oiKuH=sy7?W>9X>J2>_zD[."qnCVi:eqhB*CBbIhMC01<2D{]Xiv
Dz2MW:8e]oi=\D;FMEcv.5+E@=g)\>pIB?9|R{9xdoIO]Ss!2rv1er0Jbb]givDz]Xiv:R
jWDz]Xive;>5?9M{Us)/UBU>gdivDz]Xive;:.a%p#i;gT)./\qx$PgfivDz]Xive;p#i;
gTQ:1^Tk\U.tqn:qIgB}.[u\?/h'ivDz]Xiv[qD~]XivDz3vi~Dz]XivmLDpn^ ;BSe(Lz
04GG]XivDzuAG\]XivuKOb_%@RU2).Gt#H ;nzf$Sy96rbR`1^'BDI[;plu(s1ibOy+JJa
[8]Xive;(7^~t82AoiKuH=DZi=-bam9r7246/j1D]LmXe1jSDz]XivDz=pq#/r'HsJRVtx
Iag(*CGG]XivDz2M<2]hivDzE`+/@1Dh`KbHpBYs$/Fmk|Dpc(Po5@ukD~]Xiv%)>7Wz!@
GS]Xiv=#D{2M>T^Ck$`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBOj]1FPSff6p,D)=: rO-o=&0^dPb92R,E6Q(h>
.$(1u2bI_NePOC'u?Uh=`M@-4$u9\wD\<2SZBG/B#i!gt~4,1$[u3F#'::]ZivMS@dMWHg
Id/5T:R/ZkGf]XTA0OGg<E*\/jAtRWe]<;c?SnfXp!u,(Zc=:-&~q9pSd0H0kA*[]3XE`M
S/`*ive;.%`@muY8NwB[s,JUb;Iu sO-uc3f#'frUnUoFT+ sgc4<b3hX79E#-g`ivDz]X
Z'iwDz])FP_rJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`O)@D-m"17V7j#h3:4i"_Tek0Je?\Oa0ag+yZGZ8IJs!uz
lU_$' [RYVUC@ueTmKCbimt#qv$PG"0&:y@Ug|2%eq`95Q>keP?kBp<wif,@G3Us4N5HhL
DSmLZ19&7Yu|e.t'Piua?/[zeo[UBiqp1p\:9udUDaYP/Z6}:y3(5HhLr!T{$CmVcR*_Je
0)i~Dz]XivDz,G"O<GTtXWDUXVXV,?@wO+\"<e:OO?Lt]jqpnyDz]XivDz]XivDz]XN{Cv
YI5HhL<+;(r'+>u.^?TRL6T~g6(3:J8d QR7=3h74dt[v('{?U/dA8Kr<qTFuRtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJi_~8SYd2VJMb^h\_!r $P)luNtrfphBsnm~L\h|\ 8SD/1,PDSJVtPH#zZuBl*R0_,i
?Vt;D'nFn:/r_eq9P3gxcms trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTECZ>QF$?qPg)q|?AN"n/=%h:k!PHMTW;
-%j\>FitJL(dc=9d;Jc?M(=JG\PK@u1EPDSJVtPH]Dpli~Dzupo<h/!ENSfHbseP^2e!M)
=JZ9uBT,V&;C3W]Wn:/r_e+sSnBdr8'x?r-!3vi~DzhCE;,A[fGkqE1C/T18@oh#D+]hQ;
=r3u6`Hgn_(me^n:/r_e'/Bni/jSDz]XG]/Z_Y$11UFdbHDItKDpRo1\)8"eVK_NrJOQBn
[E^qivDz.[Vm@Y968$/r<#a]Yoh7F\Sxh)b7gU5%A?O)\".!KC.He>JhuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Ok*
WD<qTF56A?D>Z8VwSVGtD1Q(h>rhD'nFn:/r_eq9pS]?gr56RpJI\nTiO'3G?)k95*>i0i
PDSJVt<-gwC}nVd)$N_d&djwu#-oZE]]k0%)^,!L90\JRqs~B^`H=B`>cuFc]v$1]jcOIi
:Um=6\1O_sJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkH?CFR?B^
<ul&Vh_GkY,b%mGdi.p<a#tosPg3`T2i$65^l}Ke'b%nGdi.7RH8CFZGj<5A/`2>!|^&rh
[9[d<0jJnE/u_Ysp/T_eKqV`oZ)/V6SV_ %WCSAk^D@_t++ p1fl.He>-Q_a,ZA<M3T6"H
6mB4jWN"bFV24@thZ<$,bPq-eh#$[dAj?%Uw5ZB:_,h69I]w)7En QeD>Z]h/DNO[#cnqw
>jqZMM]hW#@Yq..#8Z3D(Pn=7U%p?"3Dc?6i;]<(]ZivDz]X19h|oC?!+W>WF-o<9/'9A,
FM]SdRSxOfAbn_]2?4BSGW[`>!#LG]]XivDz]XivKA+YD]D:5@-#-Q&pP!h<D1KvfH=He7
iqQGa=hI'Tp~MM/DNO[#cnqwE9]XivDz1\NQ^ki7rD9s72A#(2lj+D-nNDQ=BheTTP/A,U
FjtjHED-]Z,b%mGdi.I5=84Fl$e?$fki]-5zn?.cB[g{ivDz]XN{6\:+P'N"^|DVD*5@-#
-Q&pP!h<D1KvfH=He7]1,YLEZ]/*kg$e>i&h?pQHX%^uivDz]XfS-Ynd!{SJ\$:PiePJ#8
NO79, +^_YRO@T]TYg>",],"D+]hVrj#5mSIYW]XivDz]Xiv]3?4BSGW[`X{]XivDzB]"C
EtG_7;h\Avp{RG%)=k&AN"^|DV:`jWHn#7',[n)dO9]k?NsQW|Riud(fG]_v+w5^RI'skk
@R#TTHGtEs,3+6%h_"GU]XivDz]XIVB}Dj${M:a:Pm,XN[h6E!bTh\4V?N<"\PEKOB4TO#
hiFkjYDz]XivDzJ%S:@ *eA9A(Z1TIaN*!%!7>D+2PL%Vs]O2.k]g)3*9kMwgfivDz]Xiv
$ZTq,!E\]XivDz]XivDz]XivDz]XivDzOj]1k!JLfqVej#@1!ef! wAzVl"$dgD.&AN"^|
DVhNitZTR$k;)r^V)SS<nE795aRI(\c?Zz.~`AVGN6e|8GH(&G`+aQ`t,Ah;VOE~^%k!JL
&1hm]]5zn?.cB[0<Z2tJ9?f37v#Tr&<[6d.^`j89iqV(r:RL1=BnANjw`&:R2O01E-Em#H
 XC,&AN"^|DVBh<)6>Vj[~Oih=]W-Q_a,Z$?E2j`5@+<??u7"K;.dVO4p!GQnmQQUnUmDp
;$I-96(^2L,1&6=#,W>5&AN"^|DVQw^R&2n rd7$7R]Ggr/DNO[#cn6\S|4Eo;idV(r:RL
1=WKN']Ctp]hV/mFn>.-G ]SA_6CVf%mmj^mG],WNg[`u0hQF\Sxh)b7r ?F^y'ljw"(24
<;gFD~C)3At89(U)ZO=|%X-a7!t+ZmjW8bA7oXJp]7?4BSGW[`u0hQE;7P]pK\p flic!W
V[ZqT8,M/^YL7%M(=JD9KvfH=He7QADKgq/DNO[#cn6\1Z>TRm77h\AvVIeis8 )WBiMBg
Qp/m 7DPYP>i&h?pQHM:4F6bAF GP|/ENO[#cn6\1Z\R8w /ZEDy;$I-96(^FP[4)};GG(
Us=J,!]2/ENO[#cn6\/X_+ZDJe`;H(t<+2^qM#Hgr8'x?rDxc@0J(bc=9d;Jbd7e)QL^?H
f\gc3P3>WzRrEfo9Dz2ME.ka&Hh1NHm C >{1eNUp-8kJhe)A24FIdfw-i)?o8Dz2MBaFo
be-d@aYLT~O+,4GN]Xiv%{8z0KY/T?&(@:D{]X>k>y9c/PY,+.\p[khfivDz]X`-g P/,m
uy0Y^#eQHl>=H'1bRyiDjSDz]Xivp&6EPlTX). mOj8r-}B:u+QnuQJ6_JS{bEs8o,^qiv
Dz]XivDz]Xivp&cr_r-dO|Bd_Q8WW**jY6]XivDz]X%V,3_ 3d#OSaD~]XivDz3vi~Dz]X
ivmLDpn^ ;&7"$E9]XivOegdivDz7r)QL^)rXy]Xiv[qhf4~0rD9KvfH=He7VRb&8Yo/jY
Dz7rX Dr;$I-96(^Q~[KhfivDzAehR!WV[ZqT8P9)/O|[KhfivDzAehR!WV[ZqT8Nw%Wuk
^xive;(7^~8|=e]ZivC{R?B^`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBp_flic!WV[ZqT86o/X_+ZDc^`Rv%D~]X
FO]0?4BSGW[`E@Z>]X>kd?C8=c&=fa`;e!>i[Ro,]0*_&Q&hNS8 ]:1FDsoli?UgeiUS]T
e)p)>QD{2ME.]SdRSxOfAbQ(E;]XDqRo1\)8"ep-eP]9#xZu><tO2#5vVgG/?sd?Gx[!U"
s0%@ql>i[z+1;CN"gU>iqxhBE>uTU%^xiv8n\JG],WNg[`E@Z>]X>k^yQFbNhzX)ePtb1C
Dsa^]givDztK`L@-4$u92ui~Dz]XivDzEX<R%#t:.=g-2@)~)GNQ8J`?sPbe.<k2DzT/d7
]vivk1Y%9qiDG{E]-Y+U41uR:*TFqpBMd4a<u}bKiUX1awAP;CnP1>)?:c]ZivDz]XivDz
Je#&t}CE&AN"^|DVhNitZTR$k;]0>sch.x)z3`p+H{N{gxivDz]XivDz2MukD~]XivDz]X
>ktO2#5vVgG/?s3nh[e[hzUgDhc@Lf77+\;UDse">i_&]JrhD'Km79n?_gG][!U"_dTC>G
3Lm$Djc@Lf77+\f`B8*R0_7T]:)^fo]xsNd,m[ZOj]>dDB5@-#-Q&pP!D>BmigiC\I8S3>
]\ANi~Dz]XivDzGS]X5bZGj<p\kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk7t>XRm77h\AvfYckDIYPi~ixkb8F-L
`djSDz7rX Dr;$I-96(^%2@e[8]XivcKZn#07!?N2;9|,OY}Gf]X)6ST]75zn?.cB[rf#+
o0jYDz7rX Dr;$I-96(^/<6@tL]hivt*!"R~#+YZ]X)6ZE9F+[oI\&C<-\M&=JG\>!sQ@=
D{]XrhD'Km79n?lTBgig,f&-S&98l'0g-afwWj=h]Ziv?U\YrhD'Km79n?U]lhUN_{RHqt
N:Dqf??fI59*P.m_[_D=3>r8'x?rmaYg>",]W-8!ADi~DzRmv%X:V0hRE9]XXYDy;$I-96
(^(u^Cp ]'+yu`uS]hivcimZM=96/O`AVGN68c'68K)?o8DzhCJ`:&;#-a)k_Le!>iTk?D
o'Dz]X=Jonqj>i[z+1;CN"1_Drc@0J(bc=9d;JDs-2U&D=Bmr8'x?rpdbf]givDzsLA0ou
<(l'0g-arCb?@6db9s6+/dYFY:ESX79E#-g`iv V]2#07!?N2;Z=9 @n<wjWRZuduS]hiv
8n1?1X=IEgo<h/!ENSfH]Ng<e[`M[Z`ErhD'Km79n?iqC]8#p+*a@vHxEDZ>]Xiv^Bm&hf
$He:&[14kUkg3!cEp2T2^ 0_?@=I*f20gJ1qJr`E@2E>Z>]XivhBZ)"k&pV[rUhBdW_Xrh
Fbj _V[Z8T5!jA?DtO2#5vVgG/?sg"3Ah[\reP?YJhF^0T?TS!E;]Xivr`F_Sxh)]N*_al
Bj*R0_7THmsI]9/4T{dXQ@IP?nIDFx;vRX5x2kT%hw<*D{]Xiv]SA_6CVf%mXu]TTrD=ep
E>m@;#:8ma]@rhD'Km79n?_gWme">ie_[u"~`*gPbvTJD~]Xiv]3*_&Q&hNS8 ]:n#?kID
Gupk.u&-exL'EW1s0OhQJ`:&;#-a)kh]\rH{9F>9sJRUN1ox6#2kT%SMG[]XivJ -Ls{;A
%8$?GQQs&UY.p!u,t&!g($u2R9uL!#G+?S]{i"ZC]Xiv^Bd}Ay_!qZp\Q.t"qZp\Q.2`h:
ivDzo<h/!ENSfHI:o<TfdX_XG]Oxd]C /qGS]XivYoh7J`:&;#-a)kh]F\eW]9)^Bur8'x
?rpd_Sbk]SA_6CVf%mnK1DDsc(SoJ+b^'{h}R)czo'Dz]Xt!:xX$Da3}2n&lPuU3s+JUb;
iUX1awAP;CXzJ+b^'{>KBa+Up^Q.[mS0;zD{]Xiv0Vk.K?Vuv)MAqOg)1\t!AzXDE;]XD1
5@-#-Q&pP!3Qh[/eNGjARa@nQ*J"^L^irhD'Km79n?U]H{o<)[/TUl_Hm=A)_)/kjWDz]X
=JZ9uBT,V&;C3W[%m:U9D=3>BspY.uKrEW1s[ZZO=|%X-a7!nuZO-im[ZO-i,zuSm=;#:8
X,]CgbivDz]XDqc@Lf77+\f`Biig:D>:dFb3r.V,TPe-9`]7*_&Q&hNS8 TsD=3>T^AjQ*
g_'eI}XkOX>GD{]X>kuSV)TPe-DKX^#=`*gPbv@6dbX*V0hR`LS/T]L6?I^qiv V]2#07!
?N2;Z=8}@n<wjWRZJIhgivZPuBT,V&;C3Wd^/hD+s+e{Tr^xiv]3*_&Q&hNS8 TsFcG=ij
5*\Gtp0WGzY/q.(CQ{S{Jh:RjWDzidPJ#8NO79W+eR3AM(ERonY2i~Dz>i[z+1;CN"1_Fd
[!?LR`q?#P0([uo,uHiA@WK^q[p\eJ>i.'UG@=h6/+uR@@i~DzCcR?B^`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
p_flic!WV[ZqT8P9@v<wT1ic!WV[ZqT8P9?1H >SuLJ@p1rB6EGMBf<!n%XdnZOaek7c46
2=oi8Bg_%B2rG\]XTA2V6iGj E07>(Oi'G`i.UlcC [?0x/Rf'>B?&&f'Zht!O-cW}cZjS
Dz]XWDSW!yS;b;@X>@B>TQRtWLGlB_NhQ{(<DN35 s=kauV;n@]givDz6A$ YXj&^D216_
Fsb?OG2tGjndje>FD{]XH-W_;^dmKs3f+d&'6@X&B:R$t?mq`2`;S{pCtfr`unT^;d-GJ1
/F:GkRE9]XivDz]XivDz`[Sl<+,bLaK7D~]XivDz]XivOe3\<?ur::]ZivDzB]&,gcOH8<
*Sh.^}ivDz]XPa)r=~sQA*&,W[(7e Ks<PADpBU_OH8<*S28\0dXSyM!`UiwDz]XQ^epWz
m$CPf\=IaId}Ks<PADuAi~Dz]X>ktSnxDz]XivtLo:Dz2M0rD9KvfH=He7Bv,PY}Gf]X)6
ST]75zn?.cB[Ic#+o0jYDz7rX Dr;$I-96Si1o6@tL]hiv%{Y+>i&h?pQHX%*A+0uAi~Dz
"}g`/DNO[#cng-Ny%WukD~]XLYnzRl77h\Avna8!"kJu]Ziv6<GM9F+[oI\&rKVVLP`Uiw
Dz+.^q,b%mGdi.I5<6aC@:D{]XPa)r=~t2MhR\i7QY?5H ezOa_%&(CKAB[8]XivMi[<Va
LPE:]XZ']S5zn?.cB[IcckDIYP)>qjkDK"]Zivcis ,qO#mjH(\$8S]hiv8n/qId?)e)b3
G#?X8r/qk6^2S{N1ox_1G[]Xiv?U1NA*\j4qFK8l+~s{;A%8E@]givDz2Ml5USfh8T5!#r
`*gPa}TxF*TQfh8TCo#r`*gPbvZ>]Xiv/Eut;$:8ma25o$-Q-,<&3vG\]XTA2V([9l]irh
D'Km79n?GoCF]Ziv]SA_6CVf%mC@mI?k^yc'mI\Z#wOzmQdWg$ZO=|%X-a7!(o3Bh[/e0i
^M/.^[m=A)_)/kjWDz]X=JZ9uBT,V&;C3WHb[!m:4LA,Q*J"'eI}XkMf^ggbivDz]XDqc@
Lf77+\f`1IDsc(>:a{+}Y*/Ls{;A({G:Y0]XivDzJeok[F5nonb_D=3>r8'x?rma8\h7cz
k$,'3x@;eSj|%.RR5x2kT%=l]ZivDzsLKzEW1s[ZV/-7s{;A({Je0)EX`jfUK$rLI7s+JU
g niJ#mch<ivDzo<h/!ENSfHbsRyH{o<)[S&f!H\@nQ*J"^L^irhD'Km79n?V~dZ_XG]Ox
d]C C-[R8TCojAZ?]Xivp&U_ZO=|%X-a7!(oTsD=3>ekH\F^5!:5]ZivDzhCJ`:&;#-a)k
gTm[ZOSO<#AIQ*g_'eI}XkOX^ggbivDz]X5Bs!hmV"s"VtH~.[M4qOg)gR,H\NsJd,n|Dz
]XivDz]X0-Bi[zO5M;qOg)\go\g^>iNuq`(y>a1O[<"~`*gPbvTJD~]XivZPuBT,V&;C3W
sme!>i0iX']MsJD'nFn:/r_eiqJb_hG]si*N0emCQX7|qaVc1w^tivDzqlkHixkb8Fpo`L
^q=|7Z6]Hgn_iNrxnyZObUszOW/@Sr::k0Dz]XTAm-725"1=go;$:8X,]CqpmX'"@0r&\{
uHp"u,GYkAB{s JUjSDz]XivDzmh'"@0r&<[Bs:iOP`MS/`*ivDz]X32(#1=5%IdiZ]9)^
t7O'/xFpcUk$,'3x@;eSiC OY/X^2,Tiix=#D{2M\|/ENO[#cng-7j/X_+ZDc^ew`?oNDz
2ME. fAvh+J`:&;#-ajL*HM^9?2^Q$H(CF]Ziv]SA_6CVf%mC@mI?k^yok#xOzmQdWg$qZ
p\?de)b3G{EV`jfUtQ>FD{]Xiv5*>i[z+1;CN"1_?m3nh[e[IGA %~I}XkMf2_i~Dz]X>k
tO2#5vVgG/qE?k3nO*7|qs>wqaVc*PnT<*D{]Xiv8nom7TFo0T_t-R-,<&QTE;]XivJ -L
s{;A%8$?GQQs&UY.U&^xivZPuBT,V&;C3WHbSl]T3AoJRTN1n'_1Qe>:ML8O+~Y*lI'"@0
_3Q/E;]XivYoh7J`:&;#-a)k)Fm\ZO_rsMm=;#:8ma]@gbivDz]XDqc@Lf77+\f`1IDsol
RWN1n'6#2kT%SB_3jSDz]XivHl`6WXQ*g_'eI}XkOX>GD{]X>kuSV)TPe-DKgq;$:8X,]C
qpBM*R0_7TRu_^]3$bX1<fX/iwDzCc>k&h?pQHX%*A^Cp ]'+y5 ts[9]Xiv^B?xg/+lZ[
_cUePyUN4q%'R_E=+qp1flD~]XDqc@Lf77+\f`d\_XG]Oxd]C ?NF^0T?>S!Q?o6q,CE,:
]#It sO-hVfmD~]Xivr`ibPJ#8NO79W+BsigOy\Uk"=l!Ok0Cg@~:5]ZivDzhCJ`:&;#-a
)k4Ah[F\UAb_+}t%/Ks{;A%8G:Y0]XivDz,Gh7VM3GSEk%Qs&UY.8i]hivDz`+&eI}XkMf
"/3hd%NEgas+JUm&6 @(<(;(r'd1WMPbJc0)I~]XM:qOg)1\?md?b3?{IdW]k6DT<fD9Cq
]Ziv]SA_6CVf%mC@mI?k^yc'mI\Z/f3?SE/^9PcjreHU1b&-i\`% I7VoFCF]ZivDztKS?
5x2kT%i#hBZ)"k&pV[ORqx=7dr_rJhF^-Q-,q{ijn{Dz]Xiv]SA_6CVf%mC@So]TASomRW
N1n'6#2kT%SB_3jSDz]XivHl`6WXQ*g_'eI}XkOX>GD{]X>kuSV)TPe-DKX^#=`*gPbv@6
db=A67A@CvYIEX]GR6dtdbY(j&Dzr8'x?rF:igOymQig1L?Ds2P4<(YN<'D{2M\|/ENO[#
cng-Ny?1H >SQ(UZJIhgivDzj<,XG@8P.^/xB~AkBxP?6n,_TJ8Q_/\miwDz>i[z+1;CN"
1_Fd[!?LASFdiH'r)_dmRyWrm tM_ES{N1oxk-K?Vurm\miwDz]XJ5]SA_6CVf%mC@So]T
ASom`5.uKrEW1s[ZX5iwDz]XD15@-#-Q&pP!U;D=3>ekA?Q*J"'eI}XkMf^ggbivDz]XQ>
o6;6)c9bERd%NEgaWOi~Dz]Xk0#B`*gPa}<b!^k0CgAK0+BAYkV6[j1zgo2k>c9+BJmL<S
E#2Mt7O'/x3-Ds7|Fh8g`7i*YMhRgcD~]XDqc@Lf77+\f`d\_XG]Oxd]C ?NF^0T?>S!Q?
o6q,CE,:]#It sO-hVfmD~]Xivr`,E]5*_&Q&hNS8 eh]9)^Bura@}m_;#:8ma]@gbivDz
]XDqc@Lf77+\f`1IDsc(iE.y&-exL'EW1s0OH1^qivDz]XqZJ68{+~Y*/Ls{;A({\oiwDz
]Xtp5|2kT%hwYMV)TP:"DQmL9p'5r627"73hX79E#-<UE#]XqpBM*R0_7TmpZO8Tp<nS]w
HoT8<fT1D~]XXYDy;$I-96SiGEm!]?grOit pl`[iwDzm .TX!7Z?!I256IdA@^`E=+qp1
flD~]XDqc@Lf77+\;US&H{o<Tf/fUl/p3?SE/^9P8_B>TQ'iFo0T?TTPprG25,h:ivDzH#
ezN2>i[z+1;CN"gUSo]Tr$(bpfQR7}qaVc*Pj`E9]XivDzo<h/!ENSfHT%qx=7?m6])_dm
ELd%NEJ$WO:5]ZivDz-(?(X71a&-i\L'EW1s0eo8Dz]XdQK"Qs&Ut):*3hd%NEgas+JUm&
6 PxYFY:`.i2<N0r0+BA<-;(I^@6dbSGL6jTuH@2]givDz2Mt7O'/xFpigOyZ~WXk6cW\#
<eZoY2i~Dz,Gi@C.@za%WLq(_r0'V<oZ17k]+yjWDzhCJ`:&;#-a)kH}Sl]TcqoHtfq*RT
N1n'_1Qe?c`6F/1b&-i\`% I7VoFCF]ZivDztK0\KrEW1s[pZO=|%X-a7!Cje#>iI"$AJi
F^-Q-,q{ijn{Dz]Xiv]SA_6CVf%mXu1JDsmr1FdHb3r.V,TPe-9`jdE9]XivDzb4EZ8B+~
Y*/Ls{;A({\oiwDz]Xtp5|2kT%hw;'&[I}XkOX`MS/ZcLNi+(|o#TP/A,U\@qp'Rgn<\By
mL9pY*X^4n0+WviwDz]X1>PDSJVtmsZO8T)'p^,itQ7=Q/YFGQ:GjWDz-(e>U}DViaPJ#8
NO79, IdA@^`E=+qQ27t^xivZPuBT,V&;C3Wq{1CDsFc_Em=A)^\/k,IS$EZ?)e)b3G{EV
`jfUtQ>FD{]Xiv5*doV'TP:"DQo<h/!ENSfHT%h[e[]91FtpdEV'TPe-DKY0]XivDzidPJ
#8NO79W+ek]91FdHb3r.V,TPe-9`jdE9]XivDzb4EZ8B+~Y*/Ls{;A({\oiwDz]Xtp5|2k
T%hw;'&[I}XkOX`MS/f??fI5T%k6cW\#<eZoY2i~DzidPJ#8NO79W+/uqxhBBg#{OzmQdW
g$&/>-X77O)c9b'tX7ttjLPEG[]Xiv?U\Y)ad%NEgah@J`:&;#-a)kShh_e[]91Fk7RU5x
2kT%hw<*D{]Xiv]3*_&Q&hNS8 UBD=BmRZN1n'6#2kT%SB_3jSDz]XivN2k6Pd7};}>yqa
Vc1wCI]ZivDzsLKzEW1s[Z<e5|2kT%i#db>-<X<?URS010W|V0s=`LS/D~]Xive;5%A?O)
d~D?o:'"81Y/gqY.]X)6>NRm77h\Avna6w/X_+ZDc^`Rv%D~]XFO]0*_&Q&hNS8 hKF\Hl
8_iX8r_+G8-(e>s7-$XeZg(#f9GluZ'hhTF\igWDi~Dz>i[z+1;CN"1_Fd_^G]:CmG?k^y
/+^[m=A)Fd\siwDzH#ezj(" 6mv0,WojeY5%A?O)Z@9H(7<,D{]XivDz]XrhD'Km79n?_g
RHcfsF,WZ5t(1IDs/,@}0i*aalBj*R0_7THm9 AT*R0_7T/\@}_+jSDz]XivDz_ZRH6YHg
n_ChQ?E\,A[fGknbf_s+g%re[(DV9OWFGS]XivDz]XDQsL`/ I7Vu|$MliW|C:tNrH[kD~
2M\|/ENO[#cng-Q$?1H >SQ(UZJIhgivDzj<DpERZ9m:iqWDi~DzidPJ#8NO79W+c2eP]9
dYE>a`+}t%FbG>o<h/!ENSfHbseP]9dYE>a`+}Y*Fc\siwDz]XJ5]SA_6CVf%mC@O{1GDs
7|iD\I"~`*gPa}TJD~]XivZPuBT,V&;C3WHBSo]TGu/*&-exL'EW1s0OH1^qivDz]XZO=|
%X-a7!(om\ZOj]dJb3s'V,TP:"9f^xivDzqlUrm-725"<(:OqaVc1w<2]hiv8n\J]3JA]S
+}Qj-$EBZ>]XivhBZ)"k&pV[rUhB38evBgig,fNURyj]M+7|qsmFn\hBZ)"k&pV[rUhB38
iZs8H{o<)[\ap;_&$!OzW{dZg$D~]Xivr`ibPJ#8NO79W+IX.[;BSn]TW)Gwj 3?Qs&Ut)
p GM]XivDz>i[z+1;CN"gU>iNGeT]9)^U:j]dJb3r.V,TPe-9`jdE9]XivDzo<h/!ENSfH
I:.[;BSn]TW)Gwj 3?SEk%Qs&UY.8i]hivDz`+&eI}XkMf"/3hd%NEgas+JUlE_rDkiZYM
hR`LS/q:p\T=iKYMhRgcD~]XDqc@Lf77+\;UDsQNsfFb[!?LW)F~iB@-F^0T?>S!Drc@Lf
77+\f`_vG]:CG{uN?k^y7{optfE>a`+}Y*Fc\siwDz]XJ5]SA_6CVf%mXu]T&XU*D=3>C-
_&R_5x2kT%hw<*D{]Xiv]3*_&Q&hNS8 ]:Tin&?kd?l=iB\I8T5!#r`*gPa}jNn{Dz]Xiv
]SA_6CVf%mnK?zd?gPm[ZO-iU)2OOzW{]sm-72CpfrD~]Xivpb!`k0Cg@~6):OqaVc1wuK
@2sip\>g2FYN2,0+BA4>IdX22BYN2,]$iwDzm _%_|1N]j)@o8Dz]XrhD'Km79n?lTBgig
,fmTBgJAdEb3G#?X]7*_&Q&hNS8 ^3e!>im$_Wok0&3?SE/i9P]hivDzh#D+5@-#-Q&pP!
U;D=3>SED=UGf??fI5Cte<F^-Q-,q{ijn{Dz]Xiv]SA_6CVf%mC@So]TASom>4,:U[!xk0
Cg@~pBGM]XivDz>i[z+1;CN"<J1BDsc(iE\I8TCo#r`*gPbvZ>]Xiv/EutPiSE5Qcx@6db
-Q-,q{T5GQQs&UY.p!u,^pivDz]Xf??fI5.?PBIdigOyBFT2DX<fD9]givU{]S5zn?.cB[
gAQDhs<j2]m?`SQ@e 2%G3\@:SsEnQ+yjWDz,G5Dm_&.q@#P0(/I\9:8dUg$o,8kJhe)l}
p'1\CA9Ek6Pdt":xbn.%`@muCbY[<qTFuRtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8SD/&AN"^|DV/5MG=JD9D.
&AN"^|DV/5FPijCxs0s.^#fi#BEf]giv%{Y+>i&h?pQHX%Mb[MhfivDzAehR!WV[ZqT89B
,OY}Gf]X)6ST]75zn?.cB[o)&7h*^}ive;(7^~8|=e]ZivC{>k&h?pQHX%Mb?1H >SQ(Jo
uti~Dzm D*^Ie'o/A+ja>FD{]XrhD'Km79n?_gG]OxRtH{o<)[S&f!tb24U>4qDsQNqt_1
3GG98O]hivDztKDp=B(\?KoXEMJ9G"[!m:Ayi~Dz]XtpbIUSSiYL?IuH@26\Hgn_I.oJ3n
Y/gq3HG\]XD15@-#-Q&pP!D>R}H{o<\N`;:*Btet>i8O+~H1\miwDzH#ez=77Ea4RLP(s1
_XbX]givDzsLM<qOg)r=h^G^<(YN<'D{"=h<,b%mGdi.>J-gM&=JG\>!t2sN,K>5^y'ljw
"(j\>FD{]XDqc@Lf77+\;UDsQNbEBgig,fmTs8j]M+7|qsmFn\hBZ)"k&pV[rUhB38/uUl
D=R}SOjAGv(#)_9bS Wri~Dz]X=JZ9jWO!EK!$_``=BiigOyR[5x2kT%hw<*D{]XivZPuB
T,V&;C3W[%m:F.[!m:4LE )_dmELd%NEJ$WO:5]ZivDz]XrhD'Km79n?_gRHqt?kd?Hyj 
3?SEk%Qs&UY.8i]hivDzqlUrm-725"1=go;$:8X,]CqpX#k#2E</YN\Gqp,wg-2@)~)GNQ
8JTCE:]X5bDqKvfH=He7g{,O[RYVE;dHJquti~Dz,G>5^yQFbNhz2_h:ivDzo<h/!ENSfH
I:o<1CDsFcG=dEb3G#?X]7*_&Q&hNS8 ]:dY_XG]>7p*=h,:]#p;pBGM]X>ktO2#5vVgG/
?s^ye!>iTks0.s&-_rp;h:ivDzH#ezhBR?.Rb81_ole{]9RW5x2kT%hw<*D{]Xiv]3*_&Q
&hNS8 ]:1FDs/,m>A)I';&:8ma,oEB]givDz]XrhD'Km79n?_gG][!U"jOdJb3s'V,TP:"
9fjdE9]XivDzo<h/!ENSfHI:o<?k3nE )_dmk)Qs&Ui>QTE;]XivJ -Ls{;A%8$?GQQs&U
Y.:+3hd%NEoip!u,Wi_|k&9T4kYN2,]$iwDz>i[z+1;CN"gU>iTkD=R}Wj=h,:U[p;ZluB
T,V&;C3W[%?Lm[ZOePE7a`+}Y*+hjWDz]X=JZ9jW8bA7oXg/g UbD=.yKrEW1s[ZX5iwDz
]XD15@-#-Q&pP!D>Bmig>8dFb3r.V,TPe-9`jdE9]XivDzo<h/!ENSfHI:o<?k3n^iR_N1
ox:'qaVc1wCI]ZivDzsLM<qOg)1\p]>gD~Y/gqi>t#&KI}XkMf"/3hd%NEgas+JUjSDz]X
iv=A67Cpq}UN>QD{]XZO=|%X-a7!nuZOFQ?cm[ZOePtbRTN1n'_1D85@-#-Q&pP!D>R}H{
o<\N`;m=A)_)/kjWDz]X=JZ9jW8bA7oXbJEZ_vsJoke{]9RW5x2kT%hw<*D{]Xiv]3*_&Q
&hNS8 ]:)^BsigiC\I8T5!#r`*gPa}jNn{Dz]Xiv]SA_6CVf%mXu]Tm[ZOj]dJb3s'V,TP
:"9f^xivDzqlUrm-725"1=go;$:81t[pS010Sd\Roxk;;37+q;Mj`MS/D~]Xiv:0'5r6i?
(|o#TP/A,UFjo9Dz]XG],WNg[`9|of4q_&dak)1DDsa^]givDzh#D+]hQ;=r3uGAj qx'a
qlm tM]SA_(5$AliW|Xo]TFx9t^xivDzqlUrJ+b^'{G|IdN=YFGQn{Dz"=h<cms trsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTECZ>QF$?qPg)Ny^{\UO5lztr.kD-EPc?6i;]&RE>Z>Dyf??fI5l=jqDIYPVI_N
rJj<)wPM@u1EPDSJVtPHbiYc2VtosPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(=3E.tzO'[$O(;I"&, 8c>il[U<
&)A3cV+yZG#pqPn:/r_eq9pS]?grp*h/fVf??fI5l=*1qlh_ivDz]|*_&Q&hNS8 /r<#Fb
qw]?J5]SA_6CVf%mC@1,PDSJVto`NZ([c=9d;JOBgdivDz>i<sZ,&>fad\' Tk_Xp U_ZO
.I=&N:XuJ+b^'{An18PDSJVt[ESfXDiwDzid/IC:2P%KHbSl'i?U\YG]/Z_Y$1gK5%A?O)
\".!:R]Ziv]3?4BSGW[`ORTkF/ij5*>i'@"/=H3u6`Hgn_(me^@TCc>k[zO5M;qOg)&qqP
@n<wq.EHkDN5?c^yr,Dkfqb>WB;TFbZySq]TAS*R0_7TX;YYQFojsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrjg>F
,W(_(Ra< Q 7WLcrfpK/:?L^_EZFJe]|ZvI`nQ+yZGB*-9.nBT3B_2p GQ`bXz-n3v0hCC
oeM9OCkhKCP$gxcms trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTECZ>QFOJ6V#L7aY@G3#`2{1$[uO8OfNr^{Ar.2
4 RD."?B6MRT<(JL6Y&7]hWLttjLOC,ZfP8YX6+X0QPUW|X/G38csT^c7t>X09WKB"W+7a
ZqL\iTPd1AV{7RO?Ltc0Yo^x]z$!M[v*kME9]XD19HBGTPprG2Us(R^{&(CKAB<(Ho(/@;
D{]XTA9qiDG{E]-Y+U1&Ga,1fvbdX0q_0>geivDzs.3B)4t@5[d8hPPe""E9]XivtL]hiv
NDsl!g($u2<c3YY/_RO2i~DzY\BWO6,Z-R)l1&Ga,1g#LrTX(Q/lAc.24 ?Uh=`M@-4$u9
 7GN]XTAeD9?f#!JZ]-$MX={oNDz]X]sA5`& I7Vu|R;Zk+6Qr0F28_4`WiwDz2MSd\Rox
k;;37+B,oC8BWWO4:+pMGN]XivuKeP"<`3%F1&Ga,1 Pi~Dz2MukD~]XA.`& I7Vu|R;P!
n{p^jYDzmh&U5J%l^*T2)uA[i~DzY\QFojsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrjg>FbMIu sO-ucl?jqDIYP
EX`jfUK$t~AY5H5Jb?Iu sO-P>XWPH=$bMIu sO-P>XWc2hs<j0Wk.K?Vuv)Q%Ncsl!g($
*G:y/rk6^2p GQ13:8sT3X:yi,dbSbOG<+JJeV<;=bSHEV`jfUqN1p\:9t#tZu-7lR'"@0
r&1pp"u,N@sl!g($u2<c<l(YX7ttjLuxlUdI' sj!g($i&<j0Wk.K?Vuv)Q%`MS/0Yon'0
qD#P0(4nUsa_YomGoY[C9/\JkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkH?CF'4CVT;$~On78W@PH#zZuhR2@)~)G
NQ8J*[DSXVXVSF3|gbsa$18}6r*[Z)Nd\u:-MZc"Vf4x&:'zX7ttjLPE9MZ1IXlI'"@0th
\qJM6Y&7`7_HeaYoc}a<mE@;D{S~<fif[5[d1E5M7E(A"2f!AqMktP`MS/dmU)Cpt{M3,N
N`t``EmY\XtZ`EE9s.DB>kD9`KbHeWuu'?AF(hJvheMK]ye '3CVT;$~On78Ir,T/u:8sT
^c*UR{>,s2b\.%`@s;CNt{M3,Np"GQH:F6sLE<B]m]6hv*J^n,0f2F'Eu]N:`MS/Tmh7`L
S/D~k&ZIYfJXn,0f2F'EU=m_'q cfL=|&8DNrT5HOf\}[,qQ9@O;5'o[(tilBONd\u:-MZ
c"Vf4xpd#{ZuBlN^\u:-MZc"Vffj_wMdNc\u:-MZc"Vf4xqErdN[hs<j0WGzY/q.(CQ{(p
s,JUb;iUX1awAP;CXzY{dnU)Cpt{M3,NVTS$B_?)H 3hb+iUX1awAP;CCEimt#&KCVT;$~
On78W@0:mvn}>MD{]XivDz]XivN49qiDG{E]-Y+U41p"u,N@\u:-MZc"Vffj'>fr0ZGzY/
q.(CQ{Mea_YomGoY[C9/\JkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkH?CF1~rFB$MB?qNMEKJQR#=2iyV(r:RL1=
O&==E.kA.`jIn:mDjt1(?Xt"Oeop$:KDix[DB^JR\bkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsP+yZGj<^J3]40NSoGE%QD[?R/_7px+yZGQF9t_-ZI#.b2
D)B_NhkiQA?]LLKvGbq49{D`O%(;?"XQE;p;,Z@D'!d})YnBT2'c;.t=?A2OoN`*-r>tR-
KOXE;_RHK?i7&N7>tZnK)7SY,lo3o!#99)O#-*`:\&BG-YND0\2/7F)2KqeV1U0uj=[Ju0
PZo/mC8b ED[GhZIM)ArAk>tjZS he7KN"A/9%9d:)5CE=.lKsG\Je?AD\,",Tb\r e'P+
+j$=RMK;<%15uN^~[4##0^2/ ;)jZC]XkB`OJiuTtrHE2OgF"+W|[jo\r)ZA]XkB`OJiuT
trHEjWs) QD{-(&i`3#+\miwpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkoF2(_yrMECDb\'A/=I*f?mfw$*VQ9a
#dI_]sBQ^6D[[50A;C?(U%0\b;R `MH)GH*Ep]ZATKip\:`IaG>8EP>Wl#,sSG/Mk4\u@]
N?9u2sa-,qegk]$&SJ_w%l#9i6&.Zjiworc@H@BuVq&O8At=A/EqUZ3tN"KT&2ojOC,ZfP
7xt~8{6MKAZhfN16eWq+m6]Xb/M;jWer9I1QT]@uXASwh)du+;6BfKUB+0NS^,kB:i9ed}
&j`3\$cCaZ6UE{jR8.toufmj2Kr97Qsf"|N8[iFa<C+EtY6+7=D*9HJcP]D~\i)@k.\iL9
g))tBPa%0I9]\OTZXD?IRE]18ahj9'B&CV)f$>1.b54U'r[+PyE>Gh?VZ>hCIQg2jiiqZ0
TI$/27Gl'R0~NQ+XPKS \%9;Bn[{XN.Z9=@vZ@%mM{78Z#hCrfr0jfiq+aG!9/ie,@DE,S
\.D)s0'T&-BbZMhCs;W5_:]N,y1UIX>W2)21=%s%t)=GaI]WP?Nf!yVmN:MJ76?p,3n!@,
:* |6J]gC`EC_]C>'b&!Snf6p,D)s0G4b,F5,>rM8fsT3XnPfp20o.8BjRX.sHf):5it/A
[dR}92`j?N`lh?[IG/W|q0hm/SO:[<:=&?E\Y`oWB(.bN_=kk6`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`Ok*WD
rgq'QL&djwu#-oJb'E,t':0E@X>TX3#'4 q6.h/Eik3<!6*!Zvq49{A=[2.cPQ(`c?/oMF
D)X9pGhH.$ i:U_HT2NnsaDFX:kY]snS61hpPeA1$rL+M:T6UcPop0,nJ LmKT8cZ@6ik~
Es:wfw\b.5Jj`KA:_lty,B[EE&QD[?R/L4BCg|>5Hr6!.^@)UoWYC0<KuU:,YNkY'&DiIQ
 t(&<8p'7>)2*DK@U4mGoY[CTB2V.-iSs#!iplpD;R tu2u<)L#`*|Bzk+p^;,AH03\LOe
Sr??7RcT+yjWtLD/R-KOXE;_>jRv.!?BF](a/EikN7esBgV`aTk]hMNj# ?Qh=`M@-4$u9
(SQNSp2%A}X'G3Bf4sti2u[^khREcvSlfXe"bV\Ht[J$e")"><(j\RIo&lM*T`l!^qivDz
fD4=Yt4<\OZ G3BfT3GV,1nz"`m[QJ@s+fU+n@GM]UDL,S4n::m:1$,fY4)4t@5[d8hP[P
hfivDzh6Qagd$YJ0*mDNLW`Uqg2kYDG3Gpgq3HI~mh$+?Ou7@CI~=xDCUZ2VW"jgskW%2_
=/t29?Z7-.Y4hR<XE#*]`fN<sM9^,Mqu0kRJXgfX>#=#]vrch?ivDz7a0wQfNg3qN"KT*d
Zk.2+EbC7Me]OC?Mo0,K>5h;f!H;DgQ(=38v\JZ@UlpWiO+ym:EX<RnGX jTa m6]X]seY
q+$x'bWXO4`UEW]XV;3tal^qP/Xv'Se8SIS8XZ2%\XU+S0.!?BaX@:]vivhLM`/x>wkE9@
aih6i9m6]XtaTk>7:=5kk0DzXDqg)6r<0rh6XHq_N_8FTo[8G3'Po/m<2ME.8.toqBmjE>
Z>j&s)g])"geijV8M!rcP'ix/E$E>9U8VP/wlP$P`WEW]XDA20D9@:]vivZ6.O)lg`2kUz
5xVI-%Jt^bXjMUgK)"3y1$GaY~RQixZP/L1&:4Tq@uV{V9FZ=u.m]\ivH~Aws=9<6@:+d8
hPTi(QebK)TT@}rFI"=u.m]\ivSiSIGt-7bU\HBGWxnn$P9xnGtLs~Dz]XV;3talg[,_DP
BlA;i?=[E#]XQ^B^\i2)kH\i7td>D{]X`-g c9.RWM@XXuNwB[X1V0s=gcIv]Xivp&q|Y.
PKS \%9;Bn[{XN/5T:iFmdoZFZE#`;@&^qi(Sa.Rb8"0D(tCt)SmNwB[tM3>]\rcqhivDz
\O4:F{MCu,<9^dp-2%[8j&Dzmh/*\Q4:YN2,R9ixDz]XRobeX3R>EXi$m6]Xiv`VTp$YJ0
*mBl=jnG(0d4D{]Xrc=4E#2MBa`I@&CvYIG"]givDz]Xq~R_2XIu(yc=9dfUe4(?<W<?Jg
a;X<iwDz]XivDzC,e]q+eY5%A?O)V<3talJUT3[j^qivDz]Xiv,b@tD+<46]Hgn_.3tc"'
n6&N[U2%mI[2(!Y\]XivDz]XANi~Dz]Xivh.dCD{-(Oh\Kqe0><Z`.V;3tal3fj#0_66Sz
M=Z7/pJI`-o'Dz]XivOev+fl`*iv^D4RI5jsug><(j\Rdj.<]\ivmLeQF !ss}Dzo2ZIj&
ciR_8eo~q|i>MYHg#9 sA:D>3s$ NDpPfl`*taJ$.c@ds=fa1t=}f!bAB!h!M29YMAqO&R
!gkED+f!X2!QrxePOCLZ`UEW,G>5jMPKp^iOUNpVekOjj`>F]vUBSXuOQI;-&RheYu+6Bc
m\^mqwjQ`EN0no'"@0r&\{Bo7V\V*iBb$]@#IMB}'@&!o3m<2MV{SV]7GnKCd88 m[&?uk
`*taJ$.c@dhRi'!"J\`-'AEwek[M=[E#pkjS/~ts42QklsqAns^%U8[8G3Bf7aQ8cfu(md
?J#$ ruAI~-(e>?.#L`T4WcmDS9p'9A,!(]/u4t}h19Odcm&A>q3#/ugAGuAQ(E;]Xivci
$1\Pb,"0]|d@u@Jg<u^vd$K%CFk0h.>]D{]X2kYD3W.sU6`*ta._KTj,7U,pA3BUU((@d@
hOIjBh3 UNtusTd0Rz>*k0h.>]n'/*]BA&.)E6<fQf2}NfVG4LI~MHN{H V`gbPi]Yj-&[
O'[aEWo2ZI,(* Y5]@A&.)P!2pJu]Zivk1COao( [`@]Y/X^]7+4X9iwDz]X7v&(7V2L8]
iiN7?vDuhyd2@s+fU+n@tL]hivDz[^khjS5t]ZivOe`UiwDzm "(>8A&L3puD{f"N8"O@7
'5/e\,kI>F]hiv%{% gehyp~`R`O4W6o(6VuLJl'un7aFMB(, t-J$.c Do/m<*]`fN<hz
0>jUDz=xZGj<p\kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpk7t>X^C yTX.cRqh|M:$~hVkTSxRJK?i7&N)@D-+@D}
^%-8'w+X(=/R_+ZDJe`;H(t<\STZeqOCcqome|VRH[=SHYA'a<::jWDzs.\STZeqOCcqS5
]7%tN?h|6:bgh(dCv-Ud6o%lg_HEE!_SN9@)?Wth(Ed@gN)"\*<#^dIM0V[A=[3QalGphR
S9$bn>\KhfivDz&e% iG7B04_4C8][7xS*[;,.!U XT}l!IMB(9MBxeD@:D{]Xhyp~:N$$
)jBLa<QSJ+6Bn_,7b6LBs"%oX'G3r{*6NHuAI~b hh;@ikBCTih=kE]nqb,ZJ0H)pAAX.^
ON.d8A?=BPH"bRFJSl(@@n<wjWj(" 6mK%QHAqhR,AHlm[Tu1I:sb?E}HnD+mEq]h6dT\O
Y+G"qg9uUCRE'&DiSku1-aanjSDz]XMLM(([MWeg$~hu3cH\;a*fu_i5q?1L=IGk#(eN?O
hy,AnRn^ua6{3XEi.Xu4MxG1Y1I|VjfiBhTS* 0\ 1uAI~fDT]t.W|Q \v@]N?rbh?ivDz
j<FRDCM?mg!{Lt L9O\@aqoQ`t,A2>A<@VS=C%aG2vLgGjA&NW89[1J?qfivDz=P\p12g*
m8(=WGEW]X>kn!X5H?j}&[T5X(M-G'k~ 2UB`#Z#-Xk4V/X^>?t-Dz]XN{N+QN`m5Z@qBa
+|Efi?Pe560N&wF+>WG^pAT_A%"[QPUCS XyJ&g2tnn/X5oD>Bq6!v61MU9de4)LQGoQj(
" 6mGqg-N ;3Q=7td>k2Y%*&r>\{@]n?9cl+[FAjR9ixj(" 6mK%n 7!>:O![$,_=_FG,B
\['{4*1$Q+,_0aZ6nz TR9ixDzs.8Sl48OX3#'4 q6D>.pl&[FAj[8J&m(GN=_5lJoN4'S
#QDxG&MC5"dw:<\]hUh68h$#JumrX3G3< Jq^bXjMU<@Z8RQEXq\NjT\t.=VSS=)aUmm,6
^?9;L3(%?rlB?.M~Z.RQEXm ciW|X/q_N_8FeDXzA@d^WA:8sT^cuHToHm7E`$ ?BnU>%p
o`v"a7EY6vODLZ@A`]\mr$9F0^2/Qf<K6j`JrJ'9J3 sO-Bp2q9@?=M~5DhhunL9k4Mm(R
# `c@:t-,b=_0qtinK*3as( *_%!s"1(Q+,_SJ ~tL3>]\swT}J+b^'{u*`RN=<|Td]z$!
"PobUbHm7E\ =[`.Q>,G:sm*u,9V[?AckDE\8N/b_&p UbrW7vd>]v_djZpDV%RQEX&1ad
pD,K9(0OU{RQEXp;9)W>D)YT=HPb<XE#]X:k4bSBQOWnA*2~Q<W^O4rcqhivOe8g$03f>=
ru`#T4S{bf\L]\a0@]_q\YeiN#h0dCt-TPDi8KC%(:hkYMmw6UVjU8eO]v8e$0^qH>*@&3
adk$=l.mmt2Mrk@|9SRp_ejZun %m8J&=x.mmtnY@+mrZ6RQEXu(Zn[x"%R6>=#}[v=[`.
?L6?_qZo0=)FfF'{AW[8J&J%Wj.-iSs#!iplm6j&p&Za!eEoR-,0#~@{` )wBz/xc/@:t-
DzPK8c&gH$aiYtb*;_g3\H(;?"n'Keh7,A37sVps9r% SI=emr]Xgx)6]\iv[q`*Z']<PB
sgQxgf4}fPnO8'rA7>)2-Q%C,{9(*5bhs!Hwh6,A DtLcjs IQ0ojhiEWDG\]X>kM[3]/3
it?IQHAqmLZ1DpGRDj=d+W]$FPuHRJ5i`!9nQ1"MiGB/:|#i!hHrh.ji>Fs~Dz,Gi@hs!"
e3?Z6?j\>F]viv?Ohy,ASWuOQI;-&R-r%CJou{VX)kom"ao/m<]Xan7E=IPbauY-)4t@5[
h|N#96&(uk`*ivk1-y.d_!L^)me+D+.<]\ivcyn}*D@{;[Un_ []8caI@:]vivOesgQxgf
4iawW7bFVUf"?Ohy,A@d[8j&DzhC,Ai-o*?Ohy,AnRY)RQEXeCug-a6cW2prXOr$ivlj;e
!a*!q+.L0R&w1lojbf==^\kYGZ#(eNuUIig-LB,q<~t-OeF[[yhfD~]Xiv:0TF^=&xiq>9
R!sgQx.-5Dt K'")qh/X-8rd7v>X]viv^Bu&:N/m%kRaXx>:.m]\)6q:-\Y8_R9dU95z;e
*fU?`UEW]X_tR7\S?%9wm*CLaztLs~Dz]XDA20Qfc?dZ>",]1G=}f!bAB!"O7"(?)uIVo6
d5>9/R:ItmABm_s~Dz]Xiv8nA_B=Z,&>(cZ*n+l;\+c9.RWM@XC@4/P;jt)"Hvd2%@QT`V
iwDz]Xivk1nZmd<';(I^.<k2p&Za!e[Eir'Hj}T3$S\Xn kW"MiGmdZ%RQEXhCRpjt)"Hv
Y!0LmCpEq|<1t-Dzs.TkRE*aR2EX]XrcF]E#id;v4-al%*R7beGMbT&J;V4-al%*R7bev(
J$U&eOD{]XmLZ6Z68c hFZE#2MukeOD{4G/4(7gbjs)"Hv@:t-DzbFVU.*Hui!pDW.t;Vi
$X&hMlQX\S?%[YeOD{XDiwDz]XivK!G F\g-LB,qUwr$rcqhivcyn}pT&HBsPYU?`UEW]X
&wMlUgc}b]l0&?,PuZm.tM+zZGj&Dzj<JRs=fa4GMQ0!]Wd#p'Jdt-u`@,0#YyRQix:0<:
HoSJ4<KvqeuAI~]XWD5Mu):N;Y$uJsQ{6,l<PoU?RdBir$0`\Rdc\O,Z#$\LmL3OCVa<&H
`aK%CFjWDz]Xiv^B\5nSH}8}0KMY0RoTfl`*ivK!:sfwTZeNN]2D/+/j$"nz`dBjt6;D"<
;e*fu_m9?K6?1C]P.q%kuk^xivDz]X2k>I<:\p;|ZoY2]XivDz]XRobeX3R>PC`UE;]Xiv
Dzj<s_#4W|F596Q3W|BYH"bR\ 8S]hivDz2MBadM;'.c.-iS<,D{]XivDz@;R00F1G<5qk
Vi$X$0g_0-9(JUQ{KaU&U>'Y"(`TiwDz]Xiv5Kq:-\9((3(cq:-\9(JUQ{Ka Q^q8wJ{Hp
>H<:\pO0OLsgQxW^O4XY]XivDz2Mukd>D{mh/*S`Y:FT<:\pBcj<P<sIh;e@j]>FD{]Xiv
DzkF3VR#0F1Gn=;_3=.-iSbb9YurfDW@FZ<:\pO0e"3VR#0FU{RQEXUgc}b]l0&?R6o6m<
j&qp\p[kcv;nt-;D"<"(nzS1W^r$Vi$Xo[q]\p0`u5TiQ`gfjs,qeg*|4IJumr8SJ{s{T}
?[+W/-;\l>;:Z8RQEXQpuwqa\p[kQ$uwqa<PJXQ{Ka Q^q8wJ{Hp.85<8}`{e]NV6u<5a[
KC=[`.&wMlUgc}b]l0&?,PuZm.tM]hivDz]XZ']<iwDz]XQ^B^96eG9I1Qgb16Lg\'ENMl
Gu$|A&hrWDi~Dz]XTA\Ki=q?1LE.8.toqBmjE>Z>j&Dz-(Y8_R9dU95zHrukeOczfybdGM
6t?NNBNMKY4~fPCD\O_>L^ $iD\Oh*dC2k:sm*A>q3#/d6reqhivDz-p%C5:QfO&b+,_9!
t~d'reF]OmsgQxW^O4n{Mi^|&N&e }I~VjfiBhHG#( )\R'&DiV&5MJ.e]=g.mk2NV6u:s
m*A>q3#/QCuwqauAi~Dz]XivRHrp`UiwDz]XivSY#P#(;a^tivDz]XAN[8I~]XQ>ojs$A_
_;\U8Ss~Dzm(Z7RsT}.*@muAI~]Xq^h6dT:NecF qj_R2%6R#lo2,K>5jM:5p_ek&[14kU
(4-TN8[F/"SYP($V3U$@@:E>Z>i~Dz]X>k>yd>D{]Xq^h6dTY,4G/4(7JuspDz]X2o/knz
pT$P4K\p[khfivDz]XivTPu:^+S>L6?I</D{]XivDz2M4-al%*/4DP8"t~d'fyn Lx:+T1
=[E.lj;e//=lEdZ>]XivDz]X>k>yd>^WGHF.-7Bq^+;kI"=u.mmteC(zMWX:V0hR9uTF`%
a_'^''t&_%8S3>k2G}aigMbCT}p,(?V6R5\S?%;93=(7k&E`?W$<6kZ+RQr%Q^\S?%;93=
(7gb)~[UGH[cGf]XivDz]XivDzbFVU.*Hu,z%,T7uO-aL9bB+J4!@tnq+[jUDz]XivDz]X
ANGN]XivDz]Xiv`V4P.UIfBPH"bR dE9]XivDz]X)6JujWDz]XivDz,GSjuqWQ\}G`:{(I
M^( @Y1@bjR$5L:JT`iMT1g%PyG@JW.[]\)6k2DzG4D3`&\w)wKw/"SYe]AaJw%+=k#Ltj
taj,-nm8]XlYj&ZPpA?|H;h;&[R?h`oQV6U8Lem]/|o:BXh6cs+ym:]XivDzeCd6a<u}B+
ctGk*pIT<2]vivDz]X]z$!M[v*e4KBd7D{]XivDz]X@-[.T}hhe&..Bq^+3OWJUbL6?InQ
@o[8j&Dz]XivDzmh/*heD@X^uOTU`*ivDz]XivDzs.t)gaqZilQVbNhzKDo{JqJl]/.q?A
[Gr@q|,qqnI~]XivDz]XivDz]XqZilQVbNhzKDo{JqJl]/,s[fbFo/`H@&fr=[`.ivDz]X
TA\KQE(C^R%a5RheoK5A@]GinQmd<';(I^.<]\ivDz]XivDz]X^=&xa)h6k;T3$S\Xn kW
"MiGmdZ%RQEX]XivDz]Xq^h6dTY,/"SYP(jt)"Hvu+20A@[8J&]XivDz]X+xuZm.CLazX0
`N4WUoWY%Rsg4;_R2%qm<l`.ivDz]Xiv=#t-Dz]XivOeF[E#]Xiv[qeOD{b}@:3>]\q^\p
@|<(HoD+mEm6j&Gmci=*U'Y:e3+yjWDz]Xivp&qpZ6pd>7QH!QjRDz]Xiv[qhf`*ivf|`7
D~]Xiv[q:xTFD)=:)?D-]Ziv5;K7&C@=C!fD!Jo'Dzb}D.ZWqy$Z^e!X'7V:`d2sZt+/mF
X$"O9dRvcva`Yo^x]z$!M[v*P~TX<yU9G$PF2%\X\N50H3 f4?_R2%kWh<ivDz+hS<uO8f
?S6?1C]P.q%kukD~]X^K.1PmO%@d><uH@2HniSQ6\LP~04Y/gq3H'raJE`uk^xivp&+`n|
iU[I7/sI7Qf8>]D{]X1NQf<K6jmgv"NekSJv]P.q%kYy]<iwDzIT>I]v*WD+<4%</4Z&Qp
B^\k*ak.UB7td>D{32al\p,7o0#^T74n[8i~Dz]X_tZ?j&DzH:MCGNXJ]q=v-Le>CA5D`&
4OOjG[]XivDzKN:?T1hfD~]XivZP/LEZ<Rec0Joti!(|o#oiu,J<Z6;|P*:+6+ZoY2]Xiv
Dz]X)6.on|EIba"bnK@Ho@m(Z7;|P*p!BeS@GyDPuAi~Dz]XivDzXDiwDz]XivK!\SpKG"
/e!SGG]XivDzb}@:]hivDz2M=_gcjsO-%Ff``qhJcz>9Wz?S#'k6(2=xoNDz]Xiv fT__y
@IuFG\]XivDzm D*I]nejgiEWDI~]X`-;t4-alrF(^<Wo$TreOJAZ6;|j$DP8"NnR9EX32
alrF(^gb'P9l8$ g?*Qo\S9_EN[n<m5#<2]hivDz]XEdZ9,7BceTJhgGivDz]Xrch?ivDz
s.WXO4n{FDMCCrk0uKeP.LKMD~]X)6JujWDzmh$+?Ou7G&=S"sgwivOeh= JLR-[p#NnM6
0nbC0$OAFliB7BmIX$"O9dRvH{-5a_Yo^x]z$!M[v*aP1*Bc!3gcD~]XQ>ojs$A__;\U8S
s~^BB{-7XwMUe9un'6`qunDj=d+W=]oNDz]X]s*^>Hm[Tu9!MR0aY/M8RdcvABt[Tk<y d
t[eP9r% SI (uk4~A oOn@Z!2qh:4~Ba@)l1YMFqs}e;(7^~t8`gs}[q=[JHWyq_N_8FTo
EbH"bR drbqh&KGMH:N?\T8<@s[8D@9H#Bg[3VR#$nAD<(9pWWase]S11D]P.q%kYyGf]X
TA0OGg<E/m%kRanNKRgxivOeh= J3Yf9N]2DQ}sgQxmLm9\N,ZcdBgDj=d+W[RYVE;E$L+
+F5R'H*giC.!,<nz"`X&Q1Brs=ElBhs`eQq+1Dut-aan$=5G8}F!;a*fn|TnD~]X+xuZUV
?H1D,]9v8deTU/&wMlJ|BPNP@)gc=B8$Br?Pu|eU2tG\]XTA2V]H_cZp+/\5E;$*SHRbNn
V D_D:DBZ*9iu!N"j[+ym:oZt.G.<2g.LB,q_q\3p.Js@%>y![r=n=XD0~2}f+H>*@-r%C
:_3|Gmqgb h6rbqhTA\K#7nDfEe^<\i r'n=:f]ZivDzRmVQ&H9{7GMlGu(fq:HW]givDz
]Xiv;a*fn|@RufTuJw]ZivDz]Xiv5i0Bti!8n|Dz]XivDzRmNn%ColYM-p%Cn}Dz]XivDz
-(UL9`cr;vPUTXAVi~Dz]XivDzGS]XivDzXDiwDz]X_>REGZ#(K4D~]X)6JujWDz-(e>/A
LuaAs*i4WDi~DzJ%WjL9k4MmKUKOYF2,GN]Xivt*9?<;\pop#TkC^qivDz]Xc@WL>>tL]h
ivDz]X^=&xa)Rk6Jkk@K^tivDz2MukD~]XivMi[<Va2qD+R`[f5xYyiwDzb}@:]hiv8n1?
gb16Lg\'ENMlGu$|A&hrB1Q(E;]Xq~R_&xMlYLX&"O9dIMm<E9]Xivk1'&Dig_KTKO5'Z&
Gf]Xiv3Ial3fl>;:R0sM7>)2=uoNDz]X1>u]-aan/cNe#&^Rb\K;r;RYL`T6T|l!?R.l\n
r/T-+jiF%D\LO6rcE<]Xivk1nZN]2D4h JIh]givDz]X^=&x#kJu]ZivDzs.=@ r2wSHG_
#(Z1TY^|kYuHtqVi$X18u]-a!.<|D{]Xivh.^}ivDzu0 P9OJ~ut-aan$=5G8}F!Hn(/[<
D~]X)6JujWDzmh/*-r%CU\3HG\]Xiv8n\J9ED>Dj=d+Wh3e?VF&H&@;GG(e8e3$S'9N@Uf
0Rj WDi~Dz]X&wMlJ|GMH:N?\T8<NW6u\U=[E#oZt.G.<2Zq+/k$>)s2`TiwDz]X]s#7nD
fE:SA~E{V p]4`;e*fu_WX(E>9tm3tal@:D{]Xivt*9?@SufTu$AGQ?Pu|eUgeivDz]Xiv
4&A5VX[Du}eU5#-p%CTsD~]XivDz]X)6q:sbnz@RufTuJw]ZivDz]Xiv:0,-efpD%$Y1]X
ivDz]Xiv,bVn6u3zo$NVb!X?iwDz]XivDz-(UL9`cr;vPU48o6o'Dz]XivDz]XgxivDz]X
)6Y4]XivDzupebeOiU[I7/gGivDz]Xrch?ivDz-(e>>J?paut)6+QGZp+/A:D>Dj=d+WOj
RFixTP,QuZUV<eZq+/k$S^Y8Cb]ZivDz-(CTa<&H_83[l>q0J#8^QHl|+h8UJ{rjerm6]X
Q^7sg)LB,qH:k4nQNVb!qx,E96Q3O&, uZefWDi~Dz]XTA8:Wy#Q#'tC]hivDz2M;.t@X:
q_0>geivDz]XWD5Mu)Y,-p%C@%D{]XivGmo9Dz]X+xuZm.9x8UJ{s{hfivDz=xDC]Zivk1
nZN]2D4h JIh]givDzPK8c\]rbE<]Xiv*`QH-O#;Xn^^B[u|eU?1pwJ#WjV<rJU:&wMleT
NV6u1Geu4ti~Dz]Xivt*9?6Cn_4?hkp$NnluKe"1=KPb3oi9' &.o'Dz]XZ']<iwDzm dJ
WMh?,Ajvp$Nn1:&BOOO7^{.giS@p&m-~FRZu85bfjXDFoW;a*f2@^yivDz9tmxb2:-RApd
RLj.WDi~DzJ%WjL9k4MmKUKOYF4nGN]Xivt*XVCKWz^L)SU~*t@I]$iwDz2Ml>F%-7WMT}
<+,bLat@]hivDzITny$Pn}5i5g3|h.^}ivDz]X.wenpD9P')3s(\iq>9R!sgQx6uT}@uGm
qgb ,zirU\Q&(&h.^}ivDz]X2kCnT$A1("n}Dz]XivDzbFl+Y,?2?n$;:wS:OKsgQxW^h6
(X3vi~Dz]Xiv3IalX'5CWM&j72k&IBWK5Mu)8{Z712\RsEGj[a4Xt[ _s!rbE<]XivDzmh
$PSrmGF0KO=C(?023dal(7tOqggE^}ivDz]X)6q:sbnzhLh[6[gF,m+ruZm.Y"2%Mi[lD~
]XivDzo2ZI]XivDz,G>5L' ksaM^7EW{hx#P@xV`BMD\bXa-[O8Ss~DzJ%WjN nS?h8dm_
fn`+nSNVb!D+P+sg4;i~Dz]Xivt*XVCKWzeSF oNDz]XivDzbFl+P$sgIp@:D{]XivDz=p
X*A/I2]givDz]Xo\E9]XivDzHGD+9\"A<D,-$%jRDz]X)6jUDz]Xrch?ivDzj<i5rDN(i!
6k0BMY0Rdi3y'7&.?_QHHx]P.qouflD~]XWD5Mgc2k>c9+X Gf]X>k>y^xivDzJ%WjbFl+
1M8AJ{Bz8"t~d'VU`4.-iS\LO=3\Z9Y2]XivDz8SJ{Y1-p%CrQE<]XivDzcI'&Dig_Yn]X
ivDz3vi~Dz]XkHZ7e!>5&P9clK^wL^BfDj=d+W5a]ZivOe`UE;]Xq~R_Lfg)H_]givDzkF
5L8}F!L2:vfw &^q$c5G8}F!k1'&Dif&^}ivDzo2ZI]XivTPu:;DMG8.kP:i]ZivDzFE-r
K{NWb!"M(fq:^-r.EX"TlsGYeg4tsVJvut-aan$=5G8} ;gwivDz=xDC]Ziv5;K7&CkH5L
8}F!L2:vfwTZ=B8$ 0jUDz=xZG.-iS5uJ{iQDtYP<'<;\pKluwrBij<j-DZIXVCK!DuZnO
%@Zus=Z~uj-aL9bB+JH=ijo$"<\?>0.&gSY\<q7cs1$/f6l=U<G"(aljC\[RYVE;E$L++F
5R'HTsM*en&?;GiDS>U)DAGe'} FGN]Xiv#Bsi/+'H U^qLBV[$/P&PNHgesq*eh!*tLs~
K)g(\O0G!*GMP==&8da2f`qPeh3PJM3O -Juk0md<'*a/jAtRWe]Aa:ga`n"/{frtLs~a_
Bv-79d[aJ-g(m@[2(!Juk0S>GM@o\V0Go8m<#~\oT}0\b;r@9^Rl`?@&uAI~b hh;@&/q=
?xWOJ7KvCh#~*=R{?~b:3=ZEj< L3U"~79!sl'Ls.r#QkCE~K4>$0|j[fptrmD_mTO7t.H
MXP!'Q9l-9GZC1[A=[BaFo\QP&Dz%A, 27)~;GG(<(Zo<3]h'P9l-9GZC1;!c?_2p ]'iw
kA0&*"ug213rKvU:M*`ijSDz]X#03)D9=d^b@X-jlj[thfivDzs.Wy?HA\'9;f[G&tqP=y
oNDz]XtaJ$n{A_B=Z,&>(cZ*C`.pom9^uAi~Dz]X2kt?t)<V<?UR^qivDz]Xa&X:q_@6K7
P a'Rt`?@&uAi~Dz]XivS>GM]oA@LLr@9^JUT3[jD~]Xiv[qhfivDzmh$+?O9{bR`E0Ggx
ivDzi$ZC-(9d[adw3M(\GMbT&Jh#Z'Ndu.H ,E[fGk*pITnH,j?6H >SuLJ@p1rBM\Ei 7
gcivDz8FH(;|K"th 2[8G# h#z3fYzV!8FH(BcL9>//('#iqMkDq]8bcB.E{V _,rx=h.m
u4 P9O5I?Uci.xU&cDJd-K-K6i^ @KTi=28{;J>T^Ck$`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkBOj]1'e>|-_":
=D#''@3^$'Y_QF9t?MK4A%0XQH!'U&+8ZeoQ+ipg/*J\4B'=!s2z,3/t3+?R+/e8Uc\ee4
_zTB0O20`P+dO'!%5pBncN/ApH@u&m-~Iiu4.cRqh|dYM996`h."i;a.]kr}g2;=3W0ajO
)@D-2o?*hfTQfkBh[RYV:(2o?*hfuR'T5>Tk_8p GQBarCp'r=f#4M1GZ)TR/ToNeCnPRy
H{[RJH7Jd~Bg/m_+jT>5u9tau70$1Do^*6u@Ntu`JD7Jf Bg/m2^Ba1bdW_Xhs<jE\8Nj)
7U^]mV*6Sn=$eDRtGfBarCdW_X=h,:'pX7ttTv_3jT>5u92#G3E$VuTsl`U&AZk@F2@9E\
8N^]e!M(7|H*@1-Y.$Qg=KQfls$PtG&Y(Ra< QVuBarCl_m>[sJ=7JtJ'Tu,tiQMEX8N^Q
e!M(=JQfls$PtG&Y(Ra< QVum,TPfkO{bis!'TC|m"#i#S8QD+Ay>-:=VIT3_S$C]z\}6'
2^=/E.eCRtGfBarCdW_X=h10sj!g($H%^s\Kt<s.t9@)Bhi'4MtJ'Tu,tiNtUieP?[E=^P
2jkPnEYoJD7JkE0&f 0}qxe][w8SYd2V[^F(?=M~o3L\ L9cReZ=j_>Flk7!t`%].]k]pD
87Ri3q63U2fcWl:QP_BsG6n[&[0nomZk_d6Dbo4g]7h\hqp[P</=Gd]?TrD~]XivDzW29D
U$3cefnLg!-8?s\T^erH#=oTolZk4Ye-j}*C>[LF\vTrfcWlX_dM\T^erH1q#=n}Dz]Xiv
p&Zk4YOWev*C>[LF1oeTnLg!r5-AiE?BI4*:OLIPD8%.A[p\P</=63rAeTnLg!r5hpY4]X
ivDz]X^erHCCLYIPD8%.X*3PW29DP_e+\T^erHCC4aIPD8%.X*qDP</=63GAU7fcWl8?fY
<4D{]XivDzG6n[fgJ~s!hP*<9}k**C>[LFnb4AW29D;*/>ehnLg!gJs%okZk4YZBIGIPD8
%.YclSjSDz]Xiv4j]7"VWlG"8.RiV45kU7fcWlX_u:\O^erH\|2fomZk4Y/7UV4g]7"Vs<
3OW29DP_P>XIiwDz]XivnLg!W:[&\S^erHnN1EomZk4Y3[UX4g]7"VXAq(P</=63\|48W2
9D%TbjBiG6n[ ai"Y4]XivDz]X^erH(HrMs!hP*<AElO*C>[LFIu!EYcA@d^t~._Prp"GQ
FE+PJ@My'>PYeW0_B?;`X7ttjLuneT"<`3%FPM%pp!6YZVKs ,(CZEj<M9OCJ'$7=Aa<')
8 Fnp#tR$-n/n@3bLd57jH'lGmpV]?grD~nmQQUnUm`L4W6`bl`."+Yk@]#T, DxSrryeP
cA4CK2(}1#r(0}?/"O<G)ie&]JoJ0WUyVa0"Prl<U<mHbdm[a^Yo^xq^+PdvbAB!*);X;^
Gm:8PVozNnV V9ta4M@6s!JQ3OYyPj[mEXK]D =d t# PM@uW+S$.!@nqx@n<w$A(Qt/(N
ZbLB.3P brH{3?<F;^Gm:8PVozNnV V9'pX7ttjL_Xhs<jE\8Nj)7UP#GnP6(}1#r(0}?/
"O<G)ibC4Cd[/h_+)sljp)fl>X-Z7TYRWXJae'P++jY^k`.$ i:U_H!L90\JRqs~B^`H=B
`>cuFc]v$1]jcOIi:Um=6\1O_sJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTtrsPpkH?CFR?B^<ul&Vh_GkYmCkz%%^,!L2ah:cm,y"q#jHOaq/+;7Pb>*]hrh<'nZSI
>\QLGnA)ICjb>FEP`AnSfMp,0(K}hC:)Wha4UU%BUk!pcu7C$)(.YY]rk;7)235M7E(A"2
dgD.mH?]ZoDa..o{mz=K[=4~G~3h_8=U-V.$dZo4=!qc(=[PfErDM'=J&[<|SCbP^)tY!b
=\!j@%Q"IjHn6!.^@)QKA?R>I}7\2}Rbh\DIYP 3L"G??d!a=\!j@%Q"IjQGA?A6qW+Pl~
jYc2b}\7+*'(Q$%tL]G%>7'm1G_8=U-V.$dZo4\ YVGU]XivB~s`oer9kJ]n]n5A6>3R_R
ItLaT6_!\8+YiDc2b}\7+*e&9u/m<zNPN[Fc3l$5YY>z1~=I%Gbdf=>O+CF/Sli"6k#z<w
jWj(" 6mv00[eekw&&95sMA-#7,Ad`O9#(Y1]Xiv/i<32}-q,zGjXui"6k]4J7pv0,kg$e
UU.o&E+EOG`Upb(=<,kB*;_T+ RJpdib")B&uAI~eC#U?!t=$ZJ0*m=W5aYCAD<(pEY2j&
=S5aYCAD3f)9hXrh?x QY"O=qfAN[8&b9|,T@!A78d^qe;8';.aJ]sACnwm<EXrH;R tu2
u<j-2@a"!($'9u1]R3ImNg,]U&D~]Xiv7[;.aJZ1=uX*@N:jk0ND,}QE0 0[WM)rH@hXrh
b;&N8bS+(=;fk0h.`/4~2}!QQHU3#=?!t=%?Gd,}]OJWSz9)]?&qD5tOA-#7,Ad`O9nSqe
ivDz]XivDz]XtuHNtckW.Mta hK\3>mti$]WY7]XivDz]X)6`X![ig5+.i*pgli!]W(fI!
hXrh?x QCLO>DqU`TUHO>kon(=R"@~D0tOFZE#`{!(DsU`'DPS]Oi!]W(f=UhXrh?x QY"
O=`U[-Fc]$6fl>0|hT>OKc^"rD(e xNf&6+EOGE:]XZ'(~.dn/>73X8LkxWGmE$p.;jMBg
pFG,TkT9tb\NRQpA\Nh60 L3I& 7_+ZDJe`;H(t<3BaT!?gcivDzS Y4)N&xQX_ &tHt2z
eTfP78eu'Ge%A1`sZ&Gf]X>kmHCqMNbFm62M[T8#s~Dz4G&d5/6|5Op( Qb?L^CVi:NzL%
KTkW<oE#]Xiv:0oUf`\7\{$31bZ1H[r}8{`*Vxrt#F NU(4}i m&O"U&eOD{"=A?D>#t-5
kYd7]vivae)w/L:uc>8HdWNHB9VU\ZIor}t7(/sU@L`iQX_vtY&'MWR8pAq]b["0&|K79v
^\(@Y4J&]XkX`qV<5Z QK7$AHt-Idd]givDzuAI~I~hrX'Jxu5I~ERm6r,n^HmYDuE9us1
oe8?8`=V\h!1@mQX/^h.dCD{oAazS'/KaVG%Hn>y*`V:sUJ}3fY-G3'v1Gn'AC[8j&^D4R
I5js.@5AqxR_Z04!s>^`K^"](f.FOG<YE#`[Z6SlI^)jd4Of`U[-[-Fc]$6fl>qeTAhtW,
I~]XRoXUA^W?TiRy&[dS6t3>mlD+]u5AJ~[<a.Aymol;1 oTBi6VUU.osTq]]s5A6>fC1%
U/4}i `yK}"1 ^@CQX/^Gmc-D{`{@-_G0^?2:Pj.Kp.G2Quk`*dZgd$fNWcv?O#J@vn6k[
K^P5!`(XJu@%mHCqMNbFm62M[T8#s~Dz/J:uc>8H3>/^-8RpMjF\eCh7EUJcu}TiixEIdS
LJ<@JjEcMWR8P!9v^\e]` !k<[`.q~2%>z*``Z3RM*=+G0W{q<E'Jca)<{ JP|Ij^tivDz
]Xive;h7EUJcu}]oB965Y;G3BnYYUUjsRp"_C,D+$<3s_R/L%@;-UMbi.<k2DzmmsU@L`i
qx2%>z*``Zp,i6P_3cY-G3QX/^1G%5Bz]oB965Y;G3QX/^K1$A-y 8(c=Uk`d72kj#\7+*
'(%x'G\E]fs"1(U/\QIohn"UU%4}i `yLC[<d7mFO"U&j+M+oG13B;74?WS7qfAN[8D@jA
/8Pl3'$7Gbk_\8#q#S$='jI&1. Sl7jK$SbT@.=H*l#tkaK^P5!`(XJu@%UZrtY,*eJr@%
>y^H4RI5js.@5Aqx2%>z*``Zp,i6P_QA[-C;"Ca[,z?>XDEW]XivDz]Xivt*)"/M%@*g?;
UU.osTJVMCdS6tS2_vtY&'MWR8pAFcsyA=!(KJ.=]\ivDz]XivDz]XivEIdSLJ<@nG,z?>
 ,(c;s PK1rcqhTA\KB6iv^wf=9v4bSBQOWnhreTp0S6U&`*taTk3HGZVE:}]vrcqh@iSr
t.)"/M%@aVb @:=Vha^L>Q+CF/s}:0oUf``*ivdRgE0nfjeOdWNHB9VUTir!2%>z*``ZZ9
k,uGue'HIi[AkOcvk&uG##6kd7H0syA=!(#N`f"0<zsXFZE#5H_feUN8b0.ba_i6-\`X.8
.nK]=,D{]XivDzmhD+]u5AJ~j#\7+*<]3Y1G<leuEIdSLJ\`2%".U%jsRp"_-VeqADR9EX
'"*`oOq]b[e]E%6UGcSd\8+Y/kdfs}[q=[];p;'[8FT^M63pEo(LAb3 ,Y M/Qit\Q?%`2
5xVI-%4&BzdD58@Ah.^}iv[qeOCzZr@DqZ"B=_]!6fl>1C'Ze8?1m[X(fXFc f&qg*R}^Q
rJ?dZro9kA0&*"ugTUD~]Xo|4&M"Q4Bd@rP'.p"qQHa=+l7Geu'Ge%A1`sZ&Gf]X>kmHCq
MNbFm62M[T8#s~Dz4G&d5/6|5O":AMoF\@4V Xpw!Z]UAAN@5H5F9rdo9?.<k2Dz`{1B>9
Ik>+-8>,"M`f"04J&dBBi~Dz2Muk`*dZgd$fNWd7D{@rP'qgiv>tUkPFPqF\?=:P/K%@m:
TPZ9k,uGue3>]\2knyX(fXYFY:o}H(:Wmr]Xq~2%>z*`5O xeuRRIiHn>y*`V:C1(RebUY
oZ@La*!(!l@CR9EX]X$%m;j&Oe<Y`.Q^_vtY&'d>]vTAOG[;9!NnACoI/[J0o`q]b["0*(
K7<Y`.ivcy'n3v^!$!hYBGdVNH_/08m8b}3=ZEoU joMD)74#m,3/T<#^deP?[m[?=m[?S
Zro9kA0&*"ugTUD~]Xo|4&M"Q4X:EWA|ZrR5JQiKM4t<=d%ckYcv?OI0r}s&+<m_GYEGJc
a)#p1Mn'ACXDiwDz]XivDz]XkX.Mta h(Y,\fD=Zir&-oW(/iw8b]mZ1&["#e]'Ge%A1`s
R>)8Ju@%mHCqMNbFm62M[T8#s~Dz4G&d5/6|d>v/]]M.Ij(NoEEMJc5/6|?9:P/K%@Ujl!
\7fEa@kLK^ E9xs1oe8?R:P!$A-y 8Y4j&Dz-(?>O;gdivDz]X)6IaQR`m5Z%}VnSK^|^M
BeNhki>~R.ZkW{i9=IcE4tTi1 hTj{uGJ>My^RU!>v*`Eo {9x^\(@Y4J&uuCM83MoKDq6
p@90505g5AE}=8Kt_vZFH[F\jqBQ3+=0"VkRiESa.Rb8AoUUD~]XivDz$7Gb]q5A*W+N/\
-8RpMjf q+i6n=JiMCdS6t"a"a1M,\UU.oq `yK}[<K^"1><]ZivDz]Xq~2%>z*`5OumIl
[AkOK^%*(f;s P1Geu4tjUDz]XivDz\ZIor}t7hokZK^ E$CHteuRR$& PBnewbg:R]Ziv
Dz]X45[@J.Axb?Zr5MD@CH1B/`RV(\dr0\2/hj\`-MK1[<K^P5!`>.]ZivOe`UiwDz_*:V
kxWGY1]Xiv:0oUf`\7\{$3\miwDz]X^KU!>v*`^xivDz]XJWMCdS6t[:]XivDz]XRw1\NQ
^ktYZ;]XivDz]Xq~2%>z*`5O X1M,\UUjsRp"_XafXU&.o(-3sjUDz]XivDzUhl!\7fEa@
kLK^ EZ9iwDz]Xiv5;alB9VUdck&uG##1&[uK^"A$C"^K7$A-y 83v=`sXGS]XivDz]XJW
MCdS6t[:]XivDz]XivdVSxbCjPuGh8ivDz]XivDzu0$PRqMj%C%CBz994t 3Mcb0.ba_i6
-\D|IjHn>y*`V:7abi"0&|K7Z7iwDz]XivDzmhD+]u5AJ~Jz4t=`pr!Z4d, ?E'xdR6tE&
kVgzivDz]XivDz2M>=`#tYu6juRp"_XafXU&tusYkW@GO/$A-y 83vjUDz]XivDzRm/Z$>
27RoMjE;]XivDz]XivB~s`oer9[J"a$C#/Bz`bfDSDbP^)tY!b/FeuEIdSLJ<@nGi!`yK}
[<gzivDz]XivDzu0$PRqMj%C*`Bz994tjUDz]XivDz]X&SrrP G??d/G%@^#KX,{IXr},/
d8c+e]RR$&0`oOkWa<hho(Dz]XivDzewbg"0tbl.O$m&GYkm%s=)D{j&h.^}ivZPFc]$6f
l>E9]Xiv(NoEa)*#D[I2 M$.UU.ou$K/.G2QukD~]Xo|4&M"Q4X:EWA|Zr_btYt]%]Fo3l
]n5AJ^MCdS6tsR2%>z*`5O5MUU.osT@LLE"1&|K7$A'3<8]vivDz]XivDz]XivEIdSLJgK
SnG#U&Ij""e]UYO:gdivDz]X)6p(Mx/fQWh3LU7R>.k0h.^}ivZPFc]$6fl>qeTAhtW,B9
Cb(GCE>,q8oegNh7EUJcu}\ZIor}t7hoLK"1!W1Mm=4u=`0:Gg[Apzm6]XivDz]XivDz]X
Q^_vtY&'s=9u^\e]4t!!Bnewbgn|Dz]Xiv$Zs/b''rcvo4aE+hZ2EWo2jYDzhC^L>Q+CF/
s}:0oUf`\7\{$31bZ1H[r}nqD+]u5AJ~>=`#tYu6oRpw`yK="14JBz99"#e]<|4uI~]Xiv
Dz]XivDz]Xq^]s5A6>\ycv'n(cH@ P1Gn'ACGN]XivDz"=tbl.O$m&GYkm%s=)]vgxivOe
=2Gj Ea`'6E{O)a[8YdU?xE]'mYo^x]z$!M[J~X8iwDz_*:VkxWGSkhtW,c56Ec>8H"a*5
$f1M[T8#dSgE0nfj\8l:i6-\D|IjsyA=o[E9]XivDz]XivDz]XkX.Mta h(Y,\fDhuka;3
&RG_]XivDz]XivDz]X5bmr]XivDzb}"0 6M:T6ZZTpix=#]vrcE<]XD1jA/8Pl3'$7Gbqe
:rt\%]u~]]JMBD^6RrL%N+XE/SaAIjs}:0oUf`\7\{$31bZ1H[r}#F>lUU4}(?3vsV9050
5g".N:G.]@2w&l!\`f"04J&dBBI~=x.mihH-#m,3:?]ZivDz@rP'*4#B*W+N$9Gb]q5A*W
+NjWDz]Xiv?5:P/K%@jWDz]Xive;h7EUJcu}i~Dz]XivDz\ZIor}t7jYDz]XivDzmhD+]u
5AJ~Jz4t=`pr`y"T$C-y 8(cE]eu]givDz]Xivt*)"/M%@`]iwDz]XivDzmhD+]u5AJ~uE
sZ@L`iY`]XivDz]XivDz\ZIor}t7^%KX"1`~!(*5K7$A-y 8(c!9Z9iwDz]XivDzmhD+]u
5AJ~$TkMK^ E$CHteuRR$& PBns3Ij^tivDz]Xive;h7EUJcu}i~Dz]XivDz2M>=`#tYu6
oRpw`yK="14JBz99"#e]**Bzi~Dz]XivDz2M>=`#tYu6DG 0$C#/Bzi~Dz]XivDz]XJWMC
dS6t"a*51Mr"UUj+`vhh`yK}01$$3s=`sXkW@FoOq]b[(@Y4]XivDz]Xj+M+oG13B;74?W
S7qf)6Ju]ZivG}U.a[8Y<-D{]XTAhtW,c56Ec>8H[:]XivDz2uo:3)]L,wNg[``{GN]Xiv
Dz@rP'RpXUA^W?B;b?\7;:>=`#tYu6DG 0$C#/BzdDIl[A@ToOq]b[i!jSDz]X)6sK2k&!
-%bV\U1.=&N:MJ'&5g'ULsTY>\h>,Yo_ty+ELz_?ZP.=]\!.X'nC$eh`oQ5io?Dz]X!.e]
RRJQ`bR>)85@]\E:]XD1jA/8Pl3'I~-(GjnKi6iXM4nvD+]u5AJ~j#\7+*J+`ATm4}i `y
LC[<K^`;HXA>^DU!^&!L[n`*Z'iwDz])[U#.AyDM2yh|CgMNbFDIYP_*:VkxWGSkhtW,mm
9_F,Gp]A)LDNq+6IcEkhK^P5!`(XZEoU j&L8Kp|gV$fNWePqC_+/[=IG\E`(#%!u~::]Z
ivG}U.a[8Y1B[T8#RSLSSAG\G_ 8(fqi:rS3rcqh?TXFE{;c<XE#$7Gb]q5A*W+Nm:]X^K
U!>v*`d>D{2M>=`#tYu6F]eCh7EUJcu}))`d!( k(fqiUU.o(-3ssV'11Mj#\7+*e&\T1.
QX/^1Gp`!!XDFxn'AC!(JAq2b\FR3lEv"yY_]Xiv[qD~]Xgxak,Z[[a.VG-%#m,3/T+rU+
C5_!S!@sL'6Y:+[RYVE;E$L++F*gY1D@jA/8Pl3'I~-(GjC@k0Dzc56Ec>8Hs~Dzs.=d%c
hvka;3g3oQDL,S,Z M$f<8t-ae)w/L:uc>8HdWNHB9VU`b%OZm#{B9VU))`d!(KBe^UYO:
U&eO G/ESKl8:v:vA'.),}oE.<*Q<415=0'{96HB/5T:0]0;PU@yO+P|$$U%.ou$K/3>Y`
j&tL]hiv]3p;'[8FT^`*Q^_ r@oeov6Ye)o4jnuGtD)"/M%@@=s1oe8?[ca.VGX0cv'n(c
.FBz2R!!XDFx5#n'ACGN]XivDz"=tbl.O$m&GYkm%sd@>7k0h.^}ivZPFc]$6fl>0|hTK|
(50Z/0QL+iK6+{* ;7Q]6zpz`yc5 oOGF[>Thu!VKwV[0[/8Pl^2p ]'tbtaj,nOa m6_*
:VkxWGSkhtW,mm8b?Pd{(4&MSu_v=a^b13oESe6W 8jK*l)e`r6St=kYDy<9]vivDz]X9Z
+=-N2@@{L'6Y:+NrN=KPF2]A)LDN*$1Mm=UfEemr]XANi~Dz2Md:C|@u&=b2LBNQVcE{;c
FbB(_3/+dWZ3#~/lFm<$nG3A-pNm'xYo^x]z$!M[v*\NNz#&::@%mHCqMNbFm62M[T8#s~
Dz/J:uc>8H3>/^-8RpMjF\eCh7EUJcu}\ZIor}t7ho @(f&>euK/VS0SNkE|r}#F>lUUjs
Rp"_XafX[lK^!f@CR9EX]X)6.FBz]oB965SuSlG#U&eOD{]X`-;ts>^`<emdkWa<!(KJ 9
1Gn'AC!(JAq2b\FR3lEv"yY_j&tLs~TP]"/}THGQ:Gk0t*!"R~>&k0h.dCd;D[+|;|8_@[
2lVVm10[2DDPgqQ.`V[-/Lm:]XdZgd$fNWd7D{-(GjC@k0DzH#r}s&+<=/`.^KU!>v*`d>
]vq~2%>z*`5Os|O9hrC23t=`sXFZE#]XivHn>y*`V:eCBT)T2{-pNm\m;KMgU&R#bQ>Fi!
`RKzJA=7)W<V^dcv'nY4Tpixk1CO<U\Q/}4(sVp~`y@GK19v^\i!`y@-_G0^?2:Pj.Kp.G
]\ANR9ix0.D+BP?|"JqeANTi=2Gj EGt!WdC3mgX$fNWeP=[^deP>8`#$@n$ }okd_N'"O
Fe`VSv7ad[8Q=V_K@@<wjWj(" 6mK%U#TieN3l lCq]Ziv?5@9kB]n]n5A6>O"G%>7'm1G
_8=U-V.$dZo4\ YVR@ix5;alB9VULK#v1M,\UUHEE!/K%@f8eTpT@"V;X0/gZ1cV"0 ^<[
E#JejqjpuG##mZq]q?&;DNoYdVNHBn99"#tL.YihH-#m,3eJae)w=b%cBP9@[+D)74eu'G
e%A1`sZ&Gf]X>kmHCqMNbFjSDz]X0}hTd558op6Yu9E<]Xiv$ZHt2zik$e27>+c{-Y8n+M
`}GN]XivDz@rP'RpXUA^W?i~Dz]XivmCGYEGJco7Dz]XivDzu0$PRqMj%C(&1M,\UUjsRp
"_XafXU&.o(-3sI|0^Gm]givDz"=8V-Yi-9%HBUUD~]Xivcy?OI0r}s&+<h:ivDz]XivdV
NHB9VUi~Dz]XivDz\ZIor}t7jYDz]XivDzmhD+]u5AJ~!1Bz994t_R/L%@;-V{3v=`0:Gg
[Apzo(Dz]XivDz2M>=`#tYu6E<]XivDz]XivB~s`oer9q kbK^ E9xs1oe8?R:P!$A-y 8
(cE]eu]givDz]XivDz\ZIor}t7sZp{`yK==,D{]XivDz]XivB~s`oer9Hw>y*`V:7aGnpv
kfK^KJ[<K^!f@C((GgsyA=o[E9]Xiv$Z7S?&2$JFQ|1i0uhHivDz"=U%.ou$K/.G2Quk`*
dZgd$fNW^qivDzA|ZrR5JQiKM4.6GjnKi6iXM4>FD{]Xiv/EZ1H[r}>AD{]XivDzUhl!\7
fEoNDz]XivDzu0$PRqMj%C(&1M,\UUjsRp"_XafXU&.o(-3s=`sXGS]XivDz]XJWMCdS6t
[:]XivDz]XivdVSxbCjPuGh8ivDz]XivDzu0$PRqMj@>D{]XivDz]XivB~s`oer9[J"a$C
#/Bzi~Dz]XivDz]XTA[;G.W{q<E'Jca)#p\XD~]XivDz]XivDzUhl!\7fEmLERJcL\(Ri&
`y!>$C"^K7U&.o(-3sHKUUE:]XivDz]Xivt*)"/M%@*gL8sS@L`iY`]XivDz]XivDz!\4d
, ?E'xdR6tE&kVcvk&uG##1&0j1GWg!! ,>9]ZivDz]Xive;h7EUJcu}uuIi[AkOgzivDz
]XivDz2M@An=9alCj/uGK{'bBz]oB965Y;G3o[@La*((>9]ZivDz]Xiv5;alB9VULK`c!(
 kSqp,i6P_.>)l(c;s PK1@AQX/^bh:Rmr2Miy%\?N,xZ1"uO&\<`*Z'RQo~4&M"Q4Bd@r
P')K?rK6$t]03!>jAQ!xp{`yc5 oOG`UiwDz_*:VkxWGY1j&(NoEEMJc5/6|?9:P/K%@Uj
l!\7fEmLERJcL\IgsyA=!(%$`f,z?>o[FZKi`;HXA>^DU!^&!LFy<zeSs}[qhfivDzS Y4
)N&xQX_ &tjFcsKo"14J&dBBuAJ&=8ha^L>Q+CF/]givDz$7Gb]q5A*W+N/\-8RpMjf q+
i6n=Gf]XivDz2MG&#}Z7n@9alCj/uGK{Yx t+csVGS]XivDz]XJWMCdS6tS2_vtY&'B,AU
!(!l9xs1oe8?3{al ,Snp,i6P_aQ4RGm]givDzmhD+]u5AJ~!1Bz994t_R/L%@;-V{3v=`
pz`ya+!($#(f&>euEIdSLJ&jn$U&eOD{`{K}"1)G1M`PUU.osTq]]s5A6>>9JMA !(#N`f
[;cv'n3vI~]Xj+M+oG13B;74?WS7qfAN[8]Xiv/i<32}-q,zGj-jh@,Y2?66(_G]%teuRR
JQ`bZ&RQ`/;tqc(=<c^sLBGbR9ix/i<32}-q.<]\TAhtW,I~]Xivi6iXM4>Ft-mCGYEGJc
.Vk2e;h7EUJcu}Tiix:0s1oe8?N6"O9x^\RjJIYYa+j%!(!l$C40 8SnG#[lK^`;HXA>^D
U!^&!L<oE#b}.<]\qf>k9`^qa7EY6vd-A8Dh=u.m]\_tZ?j&DzS Y4)N&xR9ixDzA|ZrZ=
j&Dz]XRoXUA^W?TiixmCGYEGJc.Vk2Dzu0$PRqMjpnD+]u5AJ~Ba3|T s"9u=]A"'Akzoe
&m LBz]oB965.0Biewbg"0 6Gs3=k2RRIiHn>y*`V:C1(RebUYoZ@La*hh`ya+R9EX]XTA
p,i6P_N^"{Nn t+c-rNm\m;K3=DP7PfC1%_yePOCo]FZE#]XivDz]Xivp&Femcua[5$a%>
3sTiEX]XivDz@;nGh6)"(feq`c,z?>XDr$ivDz=`sXq]]s5A6>DMS:d6ABQX/^<23Lml/*
TiDy${eX4tUUIjS:@AQX/^GmEk(#Z|doRv&[H)@Qd:D{]XU&D~]Xivp&3Bo6#3m5]X<mE#
R>gzak,Z)iWQE{;cFbMSR8pA1C1X@oYPi~ixkb8F"an|Dz]XdZgd$fNWcv?O#J4JTXSvU%
,o"u(f x(\DNS5rcE<]XD1jA/8Pl3'I~-(GjC@k0Dzc56Ec>8H"aRy': 7hIQ63CKOM(La
D)GbMC=&NR=U$-/g!t0XkWd7D{]Xivcy?OI0r}s&+<m_GYEGJcm5ERJcL\kUudn{X(fXU&
4}i m&O"[ld7]viv**$-,1L'#gEuC1GiSA+W 8(cqi:rS3E:]XivtL]hiv]3p;'[8FT^`*
Q^_ \jEW]X_,tYt]%].Wk2?5:P/K%@m:j&t*)"/M%@@=s1oe8?)q4NI|[iJoa <fsCe{<|
4usV0>GgsyA=XDr$j+M+oG13B;74?WS7r%F[=+]vgxivOe=2Gj E6CqyY/)N&xTkVOB+_3
OK'GODS!B53B6iexoT]'tbtaj,nO^],zSnTUVO1JV{ Cn|Dz]Xd@^}P/OfB965Sur=#vSn
?[Yu&j'"mHGYi+<jd;D{Uhl!\7fEa@!z(f&>eu422PRp"_n7BiH:[,;-<(R~h3Aj!(#N`f
@:D{]X=BhfHEE!/K%@f8Vr?>R`M&9v/m<zNPN[Fc3lDUYPm8]Xe~q+i6n=kj |$C#/Bz*)
)8dSLJr61D_8=U-V.$dZo4\ K^`oR9ixkA]n]n5A6>3F_RItLaT6_!\8+Y(c;s PukD~]X
\)[7pkj">v*`V:fX/^BnH:[,;-<(R~h3Aj<w.K]\JWMCdS6t"a"-(f&>eu422PRp"_n7Bi
H:[,;-<(R~h3Aj!(#N`f@:D{]XR[Gf*))8dSLJ<@t:mFS_hsm&lI,Wh|h|Rw&[H!^s`*TA
Z9k,uGueRSIj[AkOuH_M_LtY&'f m&lI,Wh|h|Rw&[e^4tUU`*ivc2b}\7+*e&9u/m<zNP
N[Fc3lo`@La*=]oNDz2McF^}P/OfB965Cer2#vSn?[Yu&j'"mHGYi+<jd;D{Uhl!\7fEa@
 &(f&>eu422PRp"_n7BiH:[,;-<(R~h3Aj!(#N`f@:D{]X5nhfHEE!/K%@;-Ux?>R`M&9v
/m<zNPN[Fc3lDUYPm8]Xe~q+i6n=@_ #$C#/Bz*))8dSLJr61D_8=U-V.$dZo4\ K^`oR9
ixkA]n]n5A6>3F_RItLaT6_!\8+Y(c;s Pukd>k2Y%Sv7aY0gq)~ZvY4j&B(, ^q#B;GnG
TT`*<)3YY+kF9zV{(c.o(RKH`*Z'RQ>m@%mHCqMNbFAzZr!d2mM*0NM*@iV`cnSIVG-%eu
'Ge%A1`sZ&RQo~4&M"Q4Bd@rP'.p"qelR3'LSY&)?Wd|1iEjV`cnka.Y/xMa/x#O1.,7h3
oE$Pj=2I 8Y7j&Dz]XivRRJQ`bZ&Gf]X>kmHCqMNbFm62M[T8#s~Dz]X\7\{$3\mr$dQo4
jnuG=-`.TAZ9k,uGueEJdSLJ1UXohh@V0|r#q8SZfX[Lcv'n(c=Uk`cvk&uG##s q]b["0
 ^@CQX/^Gm3=a @-_G0^?2:Pj.Kp3L.MBiI~=xoNDz]XdZgd$fNWd7D{@rP'qgivDzB9Cb
(GCEmrRmh3_HtYZ;J&2M>=`#tYu6juRp"_Xa<HDD0;SYt,sf9lnGhpm&O"$AYupz.Gk2Dz
_R/L%@;-f?; 8~0O1Gn'!#e]UYO:<Y5#iy%\?N,xZ1"uO&Ff`.eO.G2Quk`*dZgd$fNWcv
?O#J9gKZ"14J&dBBuAi~DzidH-#m,3:?k0cy?O>E]vivj`uGJ>MyRFEX/Z-8RpMjF\E#u0
$PRqMj0.IXr},/"6!i]UAAN@5H5FR+P!U%4}i `yYPUUF[E#2Mj#\7+*R3#TDtbc&JJqJl
. )l3tI|[iK^Yx1%#OhP2PK[.=k2Dz_R/L%@f8Vr@BL'cteIbAB!7aaH,z?>Bnk+"#e]UY
O:<Y5#iy%\?N,xZ1"uO&Ff`.eO.G2QukD~]Xo|4&M"Q4X:EWA|ZrZ=j&:0sqC,(GnPkjd?
['B$YrJ.LsK8;a6T. (ZXPEW]XivDz@rP'RpXUA^W?B;b?\7;:j#\7+*e&.3]=(-9lu1t}
X!G3oSq]b[,z?>O;<Y`.ivpv(418e+aZ,M_ X$^bDV#iEu^0;3<(]ikw15h|nR?i&~6@@F
oO@Lle G=)D{]XAN[8]XivTPGLqy<Uo$$~hV<YE#6i</?6!UXnG3XDEW)dTn3Mt(t -H5E
2q^kp U_'l3`KN.3)lJuk03I3G&[3s(\)qWQ%9ilG"QYCuo["./\6}:ys.m@tVY~EWo2m<
_*:VkxWGY1j&(NoE.V]\iv>tUkPFPqF\E#B;b?\7fEeOD{Uhl!\7fEmLERJcL\VPU.4}i 
`ya+QX_vtY&'!+ t>j0`b;UnUmd08 e]UYoZFZE#2Mk;UUjsRp"_Xa:{[<a.Aymol;1 Qz
P!t 83Nn7a_v1N=_1%p*4q\.cv'nY4J&]XkXa<hhm&O"U&eOEl(#Z|doRv&[H)@Qd:Of`U
iwDz_*:VkxWGY1j&(NoEa)(&TJ&)?W x9]h3oE$P/"BmOt'GRWpdUw[}'yLrPbZ3n@ 6s4
;Hg)\:AC^gIls}Dz2Mm=Uf00m8b}]giv=#YdWX-d1|rF:tH|qLWB])j,u+)Na=H)k\5?#b
QUNg(2s/Z_VsT\]7F519^viUNS.6EmnS5@h\SxiQqGq^MMK^"UET9xk[fpqh]n<M2P90DK
-d-o%}1M'7\<uH UO;=2E.>tWhBEsioITA)?Yb\K^R3]_+%mXaJ)PUBK.3Eq(#G~+\DrU`
Ij[faup<a#1=go%Be!00tD=VSS=)aU]]F5'tl1]W(f]u9;dk/kdfC{*_\f+UUj!pcu7C$)
tbhJ;I\ o)/*ivU)5bY~E"<.:1oUuORJ5iaf)wiv"1PN8ckLm@:,0qe`p*Ube~E%BK>9iP
Z6>7Gj(NoEdVNS_w\YH.eb.\_Y[8M ?rj%qxK^QLH!P&^T-h8<_nBsp=ntDIgSZ7?Xl[XK
Q"[lFe]gc@WL^n;LiytnX/f~KT@.i}Vej#@1'#9r5CE=.lKs[6]O:+]\,;hxYw1%/z=@M+
hjn*KVD0QDkGYwDxg3p'#&26A`pJCPWJRcW6`/:K0:R=B^'t+P?XEAZ>J_'E,t':0E xnb
6& 0T;a6FE VM:O%Prnzf"bKfLO%PrK{hC:)Wha4 WU(?TN"&j]YDB.x$APN;F"(a5 WU(
D~]XivDz]XivDz]XivDz't+P!bf! wAzVl"$"AGsG}+\;-uE.j9i.T@jiyV(r:RL1=sY@F
<23LmtidNS6>rs[.0pZ3LtE&QD[?R/L4!0AG[8QF$??re8o}79^Bj5WD<qTF=BNWA~0&?[
Son@NVT!I_jMT-k!rAD3T!_&\m=3E.ek";(\DN71#7W|+M2`h:5?#bQUNg(2 LGA+#K3e8
ke32KFL2VRfh;I;_#uZuo9kA0&*"ugTUD~]XQ>m(XfLd$LkE;CG(UsE/Em#H X-V3t)4q|
qG]Bqpr}-hKUucd7"o7E2s##@eqxbeJaD`SssT3uI~]XTA)u3Y$]Z[ H*q,MqxbeJaD`Ss
sTY[j&Dzo2OnRF^M.1+1kE;CG(UsE/Em#H X-V3t)4q|qG]BqpBMueNTV v)FZKn;F$d6>
hqu.qA*_)0BR` :Rk0Dz`SB[>'oNDz]Xiv5;C77,[EJ)PUBK.3[GC#@z*zeED*EUBB[8]X
ivDz$?<9-OJu]ZivDzmhl+5gtMs~Dzid0v'"UeUe 8n{*D@{d$#%f8Oe2>kPkr0W3S=`$4
5^"3dg@:`'iv2HnSB8/,fge;VeWz2BnS>4.m]\iv+ZKw/CaNLb(H#8A"[8j&DzTA32ZvR|
Ep(ZDNu7Z6khjXune>I_E.${YYj&OeUjEXI~*#0Z;<r5;R tu2R9%`NjEg&&aKh6h.E!O+
<YE#2M$]Z[ H*q,M<(Jq.<NDE/Em#H X-V3tkF(7tS\MC$kQBmANjw`&[;`*ivo'Dz=x'4
OGgP`/cE\@')=c1Q0M%MBb2%5M2@e%HhLt?SN"qx[.0pZ3Lt'H9y$+!CiA$PPN$W19?SN"
Y}tJ78,WK}n+KV0|;FL-5Z$w!DEf>4Il03ZEj<S?T2Gt<uA3SZ$!'v)@o8:) P


==> code/triple-identity.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[      5997,        180]*)
(*NotebookOutlinePosition[     89544,       3009]*)
(*  CellTagsIndexPosition[     89500,       3005]*)
(*WindowFrame->Normal*)



Notebook[{
Cell["You'll need to modify this line:", "Text"],

Cell[BoxData[
    \(\(SetDirectory["\<c:/scott/work/math/thesis/code/\>"];\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(<< qZeil.m\)], "Input"],

Cell["\<\
q-Zeilberger Package by Axel Riese \[LongDash] \[Copyright] RISC Linz \
\[LongDash] V 2.42 (02/18/05)\
\>", "Print",
  CellFrame->0.5,
  FontColor->GrayLevel[0],
  Background->RGBColor[0.796887, 0.789075, 0.871107]]
}, Open  ]],

Cell[BoxData[
    \(\(Off[General::spell1];\)\)], "Input"],

Cell[BoxData[
    \(<< Utilities`Notation`\)], "Input"],

Cell[BoxData[{
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(a\_sum\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}], "\n", 
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(b\_sum\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}], "\n", 
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(a\_min\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}], "\n", 
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(b\_max\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}]}], "Input"],

Cell[BoxData[{
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(j\^*\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], 
      ";"}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{"Symbolize", "[", 
        TagBox[\(J\^*\),
          NotationBoxTag,
          TagStyle->"NotationTemplateStyle"], "]"}], ";"}]}], "Input"],

Cell[TextData[{
  "See the note in my thesis about qBinomial conventions; here \
qSymmetricBinomial is the qBinomial I've been using. (Note there's also an \
implicit change of variable here, ",
  Cell[BoxData[
      \(TraditionalForm\`q\^2 \[Rule] q\)]],
  ".)"
}], "Text"],

Cell[BoxData[
    \(qSymmetricBinomial[n_, k_, q_] := \(q\^\(\(k\^2 - n\ k\)\/2\)\) 
        qBinomial[n, k, q]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(qZeil[\(\((\(-1\))\)\^\(j + k\)\) 
        qSymmetricBinomial[j + k - b\_max, j - b\_sum, q] 
        qSymmetricBinomial[a\_min + n - j - k, a\_sum + n - 1 - j, q] 
        qSymmetricBinomial[n + a\_sum - b\_sum, j - \(j\^*\) + k - b\_sum, 
          q], {k, b\_sum + \(j\^*\) - j, \(j\^*\) - j + n + a\_sum}, 
      n, {0, \[Infinity]}, {a\_sum, b\_sum, a\_min, b\_max, 
        j, \(j\^*\)}]\)], "Input"],

Cell[BoxData[
    \({SUM[
          n] \[Equal] \(q\^\(\(-\(1\/2\)\) - a\_min\/2 + a\_sum\/2 + \
b\_sum\/2 - j\/2 + \(j\^*\)\/2\)\ \((1 - q\^\(1 + a\_min - b\_max + n\))\)\ \
SUM[\(-1\) + n]\)\/\(1 - q\^\(a\_sum - b\_max + b\_sum - j + \(j\^*\) + \
n\)\), {a\_sum - b\_sum + n \[NotEqual] 0, 
        a\_sum - b\_max + b\_sum - j + \(j\^*\) + n \[NotEqual] 
          0}}\)], "Output"]
}, Open  ]],

Cell[TextData[{
  "Actually, I think that wasn't quite the right thing to do; the algorithm \
is assuming that all the parameters in the last argument are nonnegative. \
It's fine to assume this for a and b, because we can shift everything, but we \
need to perform a change of variables for ",
  Cell[BoxData[
      \(j\)]],
  " and ",
  Cell[BoxData[
      \(\(j\^*\)\)]],
  ". The result doesn't change, however."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(qZeil[\(\((\(-1\))\)\^\(J + b\_sum + k\)\) 
        qSymmetricBinomial[J + b\_sum - b\_max + k, J, q] 
        qSymmetricBinomial[a\_min + n - J - b\_sum - k, 
          n + a\_sum - b\_sum - 1 - J, q] 
        qSymmetricBinomial[n + a\_sum - b\_sum, 
          J - \(J\^*\) + b\_sum - b\_max + k, q], {k, \(J\^*\) - J - b\_sum + 
          b\_max, \(J\^*\) - J + n + a\_sum - b\_sum - b\_sum + b\_max}, 
      n, {0, \[Infinity]}, {a\_sum, b\_sum, a\_min, b\_max, 
        J, \(J\^*\)}]\)], "Input"],

Cell[BoxData[
    \({SUM[
          n] \[Equal] \(q\^\(\(-\(1\/2\)\) - a\_min\/2 + a\_sum\/2 + \
b\_max\/2 - b\_sum\/2 - J\/2 + \(J\^*\)\/2\)\ \((1 - q\^\(1 + a\_min - b\_max \
+ n\))\)\ SUM[\(-1\) + n]\)\/\(1 - q\^\(a\_sum - b\_sum - J + \(J\^*\) + \
n\)\), {a\_sum - b\_sum + n \[NotEqual] 0, 
        a\_sum - b\_sum - J + \(J\^*\) + n \[NotEqual] 0}}\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.2 for Microsoft Windows",
ScreenRectangle->{{0, 1280}, {0, 713}},
WindowSize->{1272, 679},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Visible->True,
InputAliases->{"intt"->RowBox[ {"\[Integral]", 
        RowBox[ {"\[SelectionPlaceholder]", 
          RowBox[ {"\[DifferentialD]", "\[Placeholder]"}]}]}], 
    "dintt"->RowBox[ {
        SubsuperscriptBox[ 
        "\[Integral]", "\[SelectionPlaceholder]", "\[Placeholder]"], 
        RowBox[ {"\[Placeholder]", 
          RowBox[ {"\[DifferentialD]", "\[Placeholder]"}]}]}], 
    "sumt"->RowBox[ {
        UnderoverscriptBox[ "\[Sum]", 
          RowBox[ {"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
          "\[Placeholder]"], "\[Placeholder]"}], "prodt"->RowBox[ {
        UnderoverscriptBox[ "\[Product]", 
          RowBox[ {"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
          "\[Placeholder]"], "\[Placeholder]"}], "dt"->RowBox[ {
        SubscriptBox[ "\[PartialD]", "\[Placeholder]"], " ", 
        "\[SelectionPlaceholder]"}], "notation"->RowBox[ {"Notation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], " ", "\[DoubleLongLeftRightArrow]", " ",
           
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "notation>"->RowBox[ {"Notation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], " ", "\[DoubleLongRightArrow]", " ", 
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "notation<"->RowBox[ {"Notation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], " ", "\[DoubleLongLeftArrow]", " ", 
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "symb"->RowBox[ {"Symbolize", "[", 
        TagBox[ 
        "\[Placeholder]", NotationBoxTag, TagStyle -> 
          "NotationTemplateStyle"], "]"}], 
    "infixnotation"->RowBox[ {"InfixNotation", "[", 
        RowBox[ {
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"], ",", "\[Placeholder]"}], "]"}], 
    "addia"->RowBox[ {"AddInputAlias", "[", 
        RowBox[ {"\"\[Placeholder]\"", "\[Rule]", 
          TagBox[ 
          "\[Placeholder]", NotationBoxTag, TagStyle -> 
            "NotationTemplateStyle"]}], "]"}], 
    "pattwraper"->TagBox[ 
      "\[Placeholder]", NotationPatternTag, TagStyle -> 
        "NotationPatternWrapperStyle"], 
    "madeboxeswraper"->TagBox[ 
      "\[Placeholder]", NotationMadeBoxesTag, TagStyle -> 
        "NotationMadeBoxesWrapperStyle"]},
StyleDefinitions -> Notebook[{
  
  Cell[CellGroupData[{
  Cell["Style Definitions", "Title"],
  
  Cell["\<\
Modify the definitions below to change the default appearance of all cells in \
a given style.  Make modifications to any definition using commands in the \
Format menu.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell["Style Environment Names", "Section"],
  
  Cell[StyleData[All, "Working"],
    PageWidth->WindowWidth,
    CellBracketOptions->{"Color"->RGBColor[0.269993, 0.308507, 0.6]},
    CellLabelMargins->{{12, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->9],
  
  Cell[StyleData[All, "Presentation"],
    PageWidth->WindowWidth,
    CellLabelMargins->{{24, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->12],
  
  Cell[StyleData[All, "Condensed"],
    PageWidth->WindowWidth,
    CellLabelMargins->{{8, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->8],
  
  Cell[StyleData[All, "SlideShow"],
    PageWidth->WindowWidth,
    ScrollingOptions->{"PagewiseDisplay"->True,
    "VerticalScrollRange"->Fit},
    ShowCellBracket->False,
    ScriptMinSize->9],
  
  Cell[StyleData[All, "Printout"],
    PageWidth->PaperWidth,
    CellLabelMargins->{{2, Inherited}, {Inherited, Inherited}},
    ScriptMinSize->5,
    PrivateFontOptions->{"FontType"->"Outline"}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Notebook Options", "Section"],
  
  Cell["\<\
The options defined for the style below will be used at the Notebook level.\
\>", "Text"],
  
  Cell[StyleData["Notebook"],
    PageHeaders->{{Cell[ 
            TextData[ {
              CounterBox[ "Page"]}], "PageNumber"], None, Cell[ 
            TextData[ {
              ValueBox[ "FileName"]}], "Header"]}, {Cell[ 
            TextData[ {
              ValueBox[ "FileName"]}], "Header"], None, Cell[ 
            TextData[ {
              CounterBox[ "Page"]}], "PageNumber"]}},
    CellFrameLabelMargins->6,
    StyleMenuListing->None]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Headings", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Title"],
    CellMargins->{{27, Inherited}, {10, 30}},
    CellGroupingRules->{"TitleGrouping", 0},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LineSpacing->{1, 11},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Title",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}, {
        "Subtitle", 0}, {"Subsubtitle", 0}},
    FontFamily->"Helvetica",
    FontSize->36,
    FontWeight->"Bold"],
  
  Cell[StyleData["Title", "Presentation"],
    CellMargins->{{27, 10}, {10, 30}},
    LineSpacing->{1, 0},
    FontSize->44],
  
  Cell[StyleData["Title", "Condensed"],
    CellMargins->{{8, 10}, {4, 8}},
    FontSize->20],
  
  Cell[StyleData["Title", "SlideShow"]],
  
  Cell[StyleData["Title", "Printout"],
    CellMargins->{{2, 10}, {12, 30}},
    FontSize->24]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subtitle"],
    CellMargins->{{27, Inherited}, {20, 2}},
    CellGroupingRules->{"TitleGrouping", 10},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", 
                BoxMargins -> {{-.074999999999999997, -.085000000000000006}, {
                0, 0}}, BoxBaselineShift -> .5], "X"}]], "mma"->"Mathematica",
         "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subtitle",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}, {
        "Subsubtitle", 0}},
    FontFamily->"Helvetica",
    FontSize->24],
  
  Cell[StyleData["Subtitle", "Presentation"],
    CellMargins->{{27, 10}, {20, 2}},
    LineSpacing->{1, 0},
    FontSize->36],
  
  Cell[StyleData["Subtitle", "Condensed"],
    CellMargins->{{8, 10}, {4, 4}},
    FontSize->14],
  
  Cell[StyleData["Subtitle", "SlideShow"]],
  
  Cell[StyleData["Subtitle", "Printout"],
    CellMargins->{{2, 10}, {12, 8}},
    FontSize->18]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsubtitle"],
    CellMargins->{{27, Inherited}, {8, 2}},
    CellGroupingRules->{"TitleGrouping", 20},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsubtitle",
    CounterAssignments->{{"Section", 0}, {"Equation", 0}, {"Figure", 0}},
    FontFamily->"Helvetica",
    FontSize->16],
  
  Cell[StyleData["Subsubtitle", "Presentation"],
    CellMargins->{{24, 10}, {20, 20}},
    LineSpacing->{1, 0},
    FontSize->24],
  
  Cell[StyleData["Subsubtitle", "Condensed"],
    CellMargins->{{8, 10}, {8, 8}},
    FontSize->12],
  
  Cell[StyleData["Subsubtitle", "SlideShow"]],
  
  Cell[StyleData["Subsubtitle", "Printout"],
    CellMargins->{{2, 10}, {12, 8}},
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Section"],
    CellFrame->{{0, 0}, {0, 1}},
    CellMargins->{{27, Inherited}, {8, 34}},
    CellGroupingRules->{"SectionGrouping", 30},
    PageBreakBelow->False,
    CellFrameMargins->4,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LineSpacing->{1, 2},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Section",
    CounterAssignments->{{"Subsection", 0}, {"Subsubsection", 0}},
    FontFamily->"Helvetica",
    FontSize->20,
    FontWeight->"Bold"],
  
  Cell[StyleData["Section", "Presentation"],
    CellMargins->{{40, 10}, {11, 32}},
    LineSpacing->{1, 0},
    FontSize->24],
  
  Cell[StyleData["Section", "Condensed"],
    CellMargins->{{18, Inherited}, {6, 12}},
    FontSize->12],
  
  Cell[StyleData["Section", "SlideShow"]],
  
  Cell[StyleData["Section", "Printout"],
    CellMargins->{{2, 0}, {7, 22}},
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsection"],
    CellDingbat->"\[FilledSmallSquare]",
    CellMargins->{{60, Inherited}, {8, 12}},
    CellGroupingRules->{"SectionGrouping", 40},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsection",
    CounterAssignments->{{"Subsubsection", 0}},
    FontFamily->"Helvetica",
    FontSize->14,
    FontWeight->"Bold"],
  
  Cell[StyleData["Subsection", "Presentation"],
    CellMargins->{{36, 10}, {11, 32}},
    LineSpacing->{1, 0},
    FontSize->22],
  
  Cell[StyleData["Subsection", "Condensed"],
    CellMargins->{{16, Inherited}, {6, 12}},
    FontSize->12],
  
  Cell[StyleData["Subsection", "SlideShow"]],
  
  Cell[StyleData["Subsection", "Printout"],
    CellMargins->{{9, 0}, {7, 22}},
    FontSize->12]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Subsubsection"],
    CellDingbat->"\[FilledSmallSquare]",
    CellMargins->{{60, Inherited}, {2, 10}},
    CellGroupingRules->{"SectionGrouping", 50},
    PageBreakBelow->False,
    DefaultNewInlineCellStyle->"None",
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"Subsubsection",
    FontFamily->"Times",
    FontWeight->"Bold"],
  
  Cell[StyleData["Subsubsection", "Presentation"],
    CellMargins->{{34, 10}, {11, 26}},
    LineSpacing->{1, 0},
    FontSize->18],
  
  Cell[StyleData["Subsubsection", "Condensed"],
    CellMargins->{{17, Inherited}, {6, 12}},
    FontSize->10],
  
  Cell[StyleData["Subsubsection", "SlideShow"]],
  
  Cell[StyleData["Subsubsection", "Printout"],
    CellMargins->{{9, 0}, {7, 14}},
    FontSize->11]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Body Text", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Text"],
    CellMargins->{{60, 10}, {7, 7}},
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    LineSpacing->{1, 3},
    CounterIncrements->"Text"],
  
  Cell[StyleData["Text", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["Text", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["Text", "SlideShow"]],
  
  Cell[StyleData["Text", "Printout"],
    CellMargins->{{2, 2}, {6, 6}},
    TextJustification->0.5,
    Hyphenation->True,
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SmallText"],
    CellMargins->{{60, 10}, {6, 6}},
    DefaultNewInlineCellStyle->"None",
    LineSpacing->{1, 3},
    LanguageCategory->"NaturalLanguage",
    CounterIncrements->"SmallText",
    FontFamily->"Helvetica",
    FontSize->9],
  
  Cell[StyleData["SmallText", "Presentation"],
    CellMargins->{{24, 10}, {8, 8}},
    LineSpacing->{1, 5},
    FontSize->12],
  
  Cell[StyleData["SmallText", "Condensed"],
    CellMargins->{{8, 10}, {5, 5}},
    LineSpacing->{1, 2},
    FontSize->9],
  
  Cell[StyleData["SmallText", "SlideShow"]],
  
  Cell[StyleData["SmallText", "Printout"],
    CellMargins->{{2, 2}, {5, 5}},
    TextJustification->0.5,
    Hyphenation->True,
    FontSize->7]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Input/Output", "Section"],
  
  Cell["\<\
The cells in this section define styles used for input and output to the \
kernel.  Be careful when modifying, renaming, or removing these styles, \
because the front end associates special meanings with these style names. \
Some attributes for these styles are actually set in FormatType Styles (in \
the last section of this stylesheet). \
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Input"],
    CellMargins->{{66, 10}, {5, 7}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    DefaultFormatType->DefaultInputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->"Mathematica",
    FormatType->InputForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    LinebreakAdjustments->{0.85, 2, 10, 0, 1},
    CounterIncrements->"Input",
    FontWeight->"Bold"],
  
  Cell[StyleData["Input", "Presentation"],
    CellMargins->{{72, Inherited}, {8, 10}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Input", "Condensed"],
    CellMargins->{{40, 10}, {2, 3}},
    FontSize->11],
  
  Cell[StyleData["Input", "SlideShow"]],
  
  Cell[StyleData["Input", "Printout"],
    CellMargins->{{39, 0}, {4, 6}},
    LinebreakAdjustments->{0.85, 2, 10, 1, 1},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["InputOnly"],
    CellMargins->{{66, 10}, {7, 7}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    CellHorizontalScrolling->True,
    DefaultFormatType->DefaultInputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->"Mathematica",
    FormatType->InputForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    LinebreakAdjustments->{0.85, 2, 10, 0, 1},
    CounterIncrements->"Input",
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["InputOnly", "Presentation"],
    CellMargins->{{72, Inherited}, {8, 10}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["InputOnly", "Condensed"],
    CellMargins->{{40, 10}, {2, 3}},
    FontSize->11],
  
  Cell[StyleData["InputOnly", "SlideShow"]],
  
  Cell[StyleData["InputOnly", "Printout"],
    CellMargins->{{39, 0}, {4, 6}},
    LinebreakAdjustments->{0.85, 2, 10, 1, 1},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Output"],
    CellMargins->{{66, 10}, {7, 5}},
    CellEditDuplicate->True,
    CellGroupingRules->"OutputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    DefaultFormatType->DefaultOutputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Output"],
  
  Cell[StyleData["Output", "Presentation"],
    CellMargins->{{72, Inherited}, {10, 8}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Output", "Condensed"],
    CellMargins->{{41, Inherited}, {3, 2}},
    FontSize->11],
  
  Cell[StyleData["Output", "SlideShow"]],
  
  Cell[StyleData["Output", "Printout"],
    CellMargins->{{39, 0}, {6, 4}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Message"],
    CellMargins->{{66, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"OutputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    AutoStyleOptions->{"UnmatchedBracketStyle"->None},
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Message",
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->10,
    FontColor->RGBColor[0.6, 0.100008, 0.100008]],
  
  Cell[StyleData["Message", "Presentation"],
    CellMargins->{{72, Inherited}, {Inherited, Inherited}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Message", "Condensed"],
    CellMargins->{{41, Inherited}, {Inherited, Inherited}},
    FontSize->11],
  
  Cell[StyleData["Message", "SlideShow"]],
  
  Cell[StyleData["Message", "Printout"],
    CellMargins->{{39, Inherited}, {Inherited, Inherited}},
    FontSize->7,
    FontColor->GrayLevel[0]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Print"],
    CellMargins->{{66, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"OutputGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    AutoItalicWords->{},
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Print",
    StyleMenuListing->None],
  
  Cell[StyleData["Print", "Presentation"],
    CellMargins->{{72, Inherited}, {Inherited, Inherited}},
    LineSpacing->{1, 0},
    FontSize->16],
  
  Cell[StyleData["Print", "Condensed"],
    CellMargins->{{41, Inherited}, {Inherited, Inherited}},
    FontSize->11],
  
  Cell[StyleData["Print", "SlideShow"]],
  
  Cell[StyleData["Print", "Printout"],
    CellMargins->{{39, Inherited}, {Inherited, Inherited}},
    FontSize->8]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Graphics"],
    CellMargins->{{4, Inherited}, {Inherited, Inherited}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    GeneratedCell->True,
    CellAutoOverwrite->True,
    ShowCellLabel->False,
    DefaultFormatType->DefaultOutputFormatType,
    LanguageCategory->None,
    FormatType->InputForm,
    CounterIncrements->"Graphics",
    ImageMargins->{{43, Inherited}, {Inherited, 0}},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontSize->10],
  
  Cell[StyleData["Graphics", "Presentation"],
    ImageMargins->{{62, Inherited}, {Inherited, 0}}],
  
  Cell[StyleData["Graphics", "Condensed"],
    ImageMargins->{{38, Inherited}, {Inherited, 0}},
    Magnification->0.6],
  
  Cell[StyleData["Graphics", "SlideShow"]],
  
  Cell[StyleData["Graphics", "Printout"],
    ImageMargins->{{30, Inherited}, {Inherited, 0}},
    Magnification->0.8]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["CellLabel"],
    LanguageCategory->None,
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->9,
    FontColor->RGBColor[0.269993, 0.308507, 0.6]],
  
  Cell[StyleData["CellLabel", "Presentation"],
    FontSize->12],
  
  Cell[StyleData["CellLabel", "Condensed"],
    FontSize->9],
  
  Cell[StyleData["CellLabel", "SlideShow"]],
  
  Cell[StyleData["CellLabel", "Printout"],
    FontFamily->"Courier",
    FontSize->8,
    FontSlant->"Italic",
    FontColor->GrayLevel[0]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["FrameLabel"],
    LanguageCategory->None,
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->9],
  
  Cell[StyleData["FrameLabel", "Presentation"],
    FontSize->12],
  
  Cell[StyleData["FrameLabel", "Condensed"],
    FontSize->9],
  
  Cell[StyleData["FrameLabel", "SlideShow"]],
  
  Cell[StyleData["FrameLabel", "Printout"],
    FontFamily->"Courier",
    FontSize->8,
    FontSlant->"Italic",
    FontColor->GrayLevel[0]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Inline Formatting", "Section"],
  
  Cell["\<\
These styles are for modifying individual words or letters in a cell \
exclusive of the cell tag.\
\>", "Text"],
  
  Cell[StyleData["RM"],
    StyleMenuListing->None,
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["BF"],
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["IT"],
    StyleMenuListing->None,
    FontSlant->"Italic"],
  
  Cell[StyleData["TR"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["TI"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["TB"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["TBI"],
    StyleMenuListing->None,
    FontFamily->"Times",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[StyleData["MR"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["MO"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["MB"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["MBO"],
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[StyleData["SR"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Plain",
    FontSlant->"Plain"],
  
  Cell[StyleData["SO"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["SB"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Bold",
    FontSlant->"Plain"],
  
  Cell[StyleData["SBO"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontWeight->"Bold",
    FontSlant->"Italic"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SO10"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->10,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  
  Cell[StyleData["SO10", "Printout"],
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->7,
    FontWeight->"Plain",
    FontSlant->"Italic"]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Inert"],
    StyleMenuListing->None,
    Background->RGBColor[0.870588, 0.905882, 0.972549]],
  
  Cell[StyleData["Inert", "Printout"],
    StyleMenuListing->None,
    Background->GrayLevel[1]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Formulas and Programming", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["InlineFormula"],
    CellMargins->{{10, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Formula",
    ScriptLevel->1,
    SingleLetterItalics->True],
  
  Cell[StyleData["InlineFormula", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["InlineFormula", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["InlineFormula", "SlideShow"]],
  
  Cell[StyleData["InlineFormula", "Printout"],
    CellMargins->{{2, 0}, {6, 6}},
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DisplayFormula"],
    CellMargins->{{60, Inherited}, {Inherited, Inherited}},
    CellHorizontalScrolling->True,
    DefaultFormatType->DefaultInputFormatType,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Formula",
    ScriptLevel->0,
    SingleLetterItalics->True,
    UnderoverscriptBoxOptions->{LimitsPositioning->True}],
  
  Cell[StyleData["DisplayFormula", "Presentation"],
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["DisplayFormula", "Condensed"],
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["DisplayFormula", "SlideShow"]],
  
  Cell[StyleData["DisplayFormula", "Printout"],
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Program"],
    CellFrame->{{0, 0}, {0.5, 0.5}},
    CellMargins->{{60, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    Hyphenation->False,
    LanguageCategory->"Formula",
    ScriptLevel->1,
    FontFamily->"Courier"],
  
  Cell[StyleData["Program", "Presentation"],
    CellMargins->{{24, 10}, {10, 10}},
    LineSpacing->{1, 5},
    FontSize->16],
  
  Cell[StyleData["Program", "Condensed"],
    CellMargins->{{8, 10}, {6, 6}},
    LineSpacing->{1, 1},
    FontSize->11],
  
  Cell[StyleData["Program", "SlideShow"]],
  
  Cell[StyleData["Program", "Printout"],
    CellMargins->{{2, 0}, {6, 6}},
    FontSize->9]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Outline Styles", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline1"],
    CellMargins->{{60, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 50},
    ParagraphIndent->-38,
    CounterIncrements->"Outline1",
    CounterAssignments->{{"Outline2", 0}, {"Outline3", 0}, {"Outline4", 0}},
    FontSize->18,
    FontWeight->"Bold",
    CounterBoxOptions->{
    CounterFunction:>Utilities`Notation`Private`CapitalRomanNumeral}],
  
  Cell[StyleData["Outline1", "SlideShow"]],
  
  Cell[StyleData["Outline1", "Printout"],
    CounterBoxOptions->{
    CounterFunction:>Utilities`Notation`Private`CapitalRomanNumeral}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline2"],
    CellMargins->{{90, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 60},
    ParagraphIndent->-27,
    CounterIncrements->"Outline2",
    CounterAssignments->{{"Outline3", 0}, {"Outline4", 0}},
    FontSize->15,
    FontWeight->"Bold",
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "A", "Z"], #]&)}],
  
  Cell[StyleData["Outline2", "SlideShow"]],
  
  Cell[StyleData["Outline2", "Printout"],
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "A", "Z"], #]&)}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline3"],
    CellMargins->{{120, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 70},
    ParagraphIndent->-21,
    CounterIncrements->"Outline3",
    CounterAssignments->{{"Outline4", 0}},
    FontSize->12,
    CounterBoxOptions->{CounterFunction:>Identity}],
  
  Cell[StyleData["Outline3", "SlideShow"]],
  
  Cell[StyleData["Outline3", "Printout"],
    CounterBoxOptions->{CounterFunction:>Identity}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Outline4"],
    CellMargins->{{150, 10}, {7, 7}},
    CellGroupingRules->{"SectionGrouping", 80},
    ParagraphIndent->-18,
    CounterIncrements->"Outline4",
    FontSize->10,
    CounterBoxOptions->{CounterFunction:>(Part[ 
        CharacterRange[ "a", "z"], #]&)}],
  
  Cell[StyleData["Outline4", "SlideShow"]],
  
  Cell[StyleData["Outline4", "Printout"]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Hyperlink Styles", "Section"],
  
  Cell["\<\
The cells below define styles useful for making hypertext ButtonBoxes.  The \
\"Hyperlink\" style is for links within the same Notebook, or between \
Notebooks.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Hyperlink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookLocate[ #2]}]&),
    Active->True,
    ButtonFrame->"None",
    ButtonNote->ButtonData}],
  
  Cell[StyleData["Hyperlink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["Hyperlink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["Hyperlink", "SlideShow"]],
  
  Cell[StyleData["Hyperlink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell["\<\
The following styles are for linking automatically to the on-line help \
system.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MainBookLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "MainBook", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["MainBookLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["MainBookLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["MainBookLink", "SlideShow"]],
  
  Cell[StyleData["MainBookLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["AddOnsLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Courier",
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "AddOns", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["AddOnsLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["AddOnsLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["AddOnsLink", "SlideShow"]],
  
  Cell[StyleData["AddOnsLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["RefGuideLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Courier",
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "RefGuide", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["RefGuideLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["RefGuideLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["RefGuideLink", "SlideShow"]],
  
  Cell[StyleData["RefGuideLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["RefGuideLinkText"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "RefGuide", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["RefGuideLinkText", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["RefGuideLinkText", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["RefGuideLinkText", "SlideShow"]],
  
  Cell[StyleData["RefGuideLinkText", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["GettingStartedLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "GettingStarted", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["GettingStartedLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["GettingStartedLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["GettingStartedLink", "SlideShow"]],
  
  Cell[StyleData["GettingStartedLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DemosLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "Demos", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["DemosLink", "SlideShow"]],
  
  Cell[StyleData["DemosLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["TourLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "Tour", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["TourLink", "SlideShow"]],
  
  Cell[StyleData["TourLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["OtherInformationLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "OtherInformation", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["OtherInformationLink", "Presentation"],
    FontSize->16],
  
  Cell[StyleData["OtherInformationLink", "Condensed"],
    FontSize->11],
  
  Cell[StyleData["OtherInformationLink", "SlideShow"]],
  
  Cell[StyleData["OtherInformationLink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MasterIndexLink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontColor->RGBColor[0.269993, 0.308507, 0.6],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`HelpBrowserLookup[ "MasterIndex", #]}]&),
    Active->True,
    ButtonFrame->"None"}],
  
  Cell[StyleData["MasterIndexLink", "SlideShow"]],
  
  Cell[StyleData["MasterIndexLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles for Headers and Footers", "Section"],
  
  Cell[StyleData["Header"],
    CellMargins->{{0, 0}, {4, 1}},
    DefaultNewInlineCellStyle->"None",
    LanguageCategory->"NaturalLanguage",
    StyleMenuListing->None,
    FontSize->10,
    FontSlant->"Italic"],
  
  Cell[StyleData["Footer"],
    CellMargins->{{0, 0}, {0, 4}},
    DefaultNewInlineCellStyle->"None",
    LanguageCategory->"NaturalLanguage",
    StyleMenuListing->None,
    FontSize->9,
    FontSlant->"Italic"],
  
  Cell[StyleData["PageNumber"],
    CellMargins->{{0, 0}, {4, 1}},
    StyleMenuListing->None,
    FontFamily->"Times",
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Palette Styles", "Section"],
  
  Cell["\<\
The cells below define styles that define standard ButtonFunctions, for use \
in palette buttons.\
\>", "Text"],
  
  Cell[StyleData["Paste"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, Placeholder]}]&)}],
  
  Cell[StyleData["Evaluate"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluate[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["EvaluateCell"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionMove[ 
          FrontEnd`InputNotebook[ ], All, Cell, 1], 
        FrontEnd`SelectionEvaluateCreateCell[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["CopyEvaluate"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`SelectionCreateCell[ 
          FrontEnd`InputNotebook[ ], All], 
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluate[ 
          FrontEnd`InputNotebook[ ], All]}]&)}],
  
  Cell[StyleData["CopyEvaluateCell"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`SelectionCreateCell[ 
          FrontEnd`InputNotebook[ ], All], 
        FrontEnd`NotebookApply[ 
          FrontEnd`InputNotebook[ ], #, All], 
        FrontEnd`SelectionEvaluateCreateCell[ 
          FrontEnd`InputNotebook[ ], All]}]&)}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Placeholder Styles", "Section"],
  
  Cell["\<\
The cells below define styles useful for making placeholder objects in \
palette templates.\
\>", "Text"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Placeholder"],
    Placeholder->True,
    StyleMenuListing->None,
    FontSlant->"Italic",
    FontColor->RGBColor[0.890623, 0.864698, 0.384756],
    TagBoxOptions->{Editable->False,
    Selectable->False,
    StripWrapperBoxes->False}],
  
  Cell[StyleData["Placeholder", "Presentation"]],
  
  Cell[StyleData["Placeholder", "Condensed"]],
  
  Cell[StyleData["Placeholder", "SlideShow"]],
  
  Cell[StyleData["Placeholder", "Printout"]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["PrimaryPlaceholder"],
    StyleMenuListing->None,
    DrawHighlighted->True,
    FontSlant->"Italic",
    Background->RGBColor[0.912505, 0.891798, 0.507774],
    TagBoxOptions->{Editable->False,
    Selectable->False,
    StripWrapperBoxes->False}],
  
  Cell[StyleData["PrimaryPlaceholder", "Presentation"]],
  
  Cell[StyleData["PrimaryPlaceholder", "Condensed"]],
  
  Cell[StyleData["PrimaryPlaceholder", "SlideShow"]],
  
  Cell[StyleData["PrimaryPlaceholder", "Printout"]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["FormatType Styles", "Section"],
  
  Cell["\<\
The cells below define styles that are mixed in with the styles of most \
cells.  If a cell's FormatType matches the name of one of the styles defined \
below, then that style is applied between the cell's style and its own \
options. This is particularly true of Input and Output.\
\>", "Text"],
  
  Cell[StyleData["CellExpression"],
    PageWidth->Infinity,
    CellMargins->{{6, Inherited}, {Inherited, Inherited}},
    ShowCellLabel->False,
    ShowSpecialCharacters->False,
    AllowInlineCells->False,
    Hyphenation->False,
    AutoItalicWords->{},
    StyleMenuListing->None,
    FontFamily->"Courier",
    FontSize->12,
    Background->GrayLevel[1]],
  
  Cell[StyleData["InputForm"],
    InputAutoReplacements->{},
    AllowInlineCells->False,
    Hyphenation->False,
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["OutputForm"],
    PageWidth->Infinity,
    TextAlignment->Left,
    LineSpacing->{0.6, 1},
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["StandardForm"],
    InputAutoReplacements->{
      "->"->"\[Rule]", ":>"->"\[RuleDelayed]", "<="->"\[LessEqual]", 
        ">="->"\[GreaterEqual]", "!="->"\[NotEqual]", "=="->"\[Equal]", 
        Inherited},
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    LineSpacing->{1.25, 0},
    StyleMenuListing->None,
    FontFamily->"Courier"],
  
  Cell[StyleData["TraditionalForm"],
    InputAutoReplacements->{
      "->"->"\[Rule]", ":>"->"\[RuleDelayed]", "<="->"\[LessEqual]", 
        ">="->"\[GreaterEqual]", "!="->"\[NotEqual]", "=="->"\[Equal]", 
        Inherited},
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    LineSpacing->{1.25, 0},
    SingleLetterItalics->True,
    TraditionalFunctionNotation->True,
    DelimiterMatching->None,
    StyleMenuListing->None],
  
  Cell["\<\
The style defined below is mixed in to any cell that is in an inline cell \
within another.\
\>", "Text"],
  
  Cell[StyleData["InlineCell"],
    LanguageCategory->"Formula",
    ScriptLevel->1,
    StyleMenuListing->None],
  
  Cell[StyleData["InlineCellEditing"],
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Automatic Styles", "Section"],
  
  Cell["\<\
The cells below define styles that are used to affect the display of certain \
types of objects in typeset expressions.  For example, \"UnmatchedBracket\" \
style defines how unmatched bracket, curly bracket, and parenthesis \
characters are displayed (typically by coloring them to make them stand out).\
\
\>", "Text"],
  
  Cell[StyleData["UnmatchedBracket"],
    StyleMenuListing->None,
    FontColor->RGBColor[0.760006, 0.330007, 0.8]],
  
  Cell[StyleData["Completions"],
    StyleMenuListing->None,
    FontFamily->"Courier"]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Styles from HelpBrowser", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MathCaption"],
    CellFrame->{{0, 0}, {0, 0.5}},
    CellMargins->{{66, 12}, {2, 24}},
    PageBreakBelow->False,
    CellFrameMargins->{{8, 8}, {8, 2}},
    CellFrameColor->GrayLevel[0.700008],
    CellFrameLabelMargins->4,
    LineSpacing->{1, 1},
    ParagraphSpacing->{0, 8},
    StyleMenuListing->None,
    FontColor->GrayLevel[0.2]],
  
  Cell[StyleData["MathCaption", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["MathCaption", "SlideShow"]],
  
  Cell[StyleData["MathCaption", "Printout"],
    CellMargins->{{39, 0}, {0, 14}},
    Hyphenation->True,
    FontSize->9,
    FontColor->GrayLevel[0]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ObjectName"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["ObjectName", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ObjectName", "SlideShow"]],
  
  Cell[StyleData["ObjectName", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Usage"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["Usage", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Usage", "SlideShow"]],
  
  Cell[StyleData["Usage", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Notes"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["Notes", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Notes", "SlideShow"]],
  
  Cell[StyleData["Notes", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["InlineOutput"],
    ShowCellBracket->True,
    CellMargins->{{66, 4}, {8, 8}},
    Evaluatable->True,
    CellGroupingRules->"InputGrouping",
    PageBreakWithin->False,
    GroupPageBreakWithin->False,
    CellLabelAutoDelete->False,
    CellLabelMargins->{{14, Inherited}, {Inherited, Inherited}},
    DefaultFormatType->DefaultInputFormatType,
    ShowSpecialCharacters->Automatic,
    "TwoByteSyntaxCharacterAutoReplacement"->True,
    HyphenationOptions->{"HyphenationCharacter"->"\[Continuation]"},
    LanguageCategory->"Mathematica",
    FormatType->StandardForm,
    ShowStringCharacters->True,
    NumberMarks->True,
    StyleMenuListing->None,
    FontWeight->"Bold"],
  
  Cell[StyleData["InlineOutput", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["InlineOutput", "SlideShow"]],
  
  Cell[StyleData["InlineOutput", "Printout"],
    ShowCellBracket->False,
    CellMargins->{{39, 0}, {6, 6}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Emphasis Boxes and Pictures", "Subsection"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Box"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1}],
  
  Cell[StyleData["Box", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Box", "SlideShow"]],
  
  Cell[StyleData["Box", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DoubleBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->2,
    RowAlignments->Top}],
  
  Cell[StyleData["DoubleBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DoubleBox", "SlideShow"]],
  
  Cell[StyleData["DoubleBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["1ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1}],
  
  Cell[StyleData["1ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["1ColumnBox", "SlideShow"]],
  
  Cell[StyleData["1ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    SingleLetterItalics->False,
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->{0.31, 0.67}}],
  
  Cell[StyleData["2ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnBox", "SlideShow"]],
  
  Cell[StyleData["2ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnEvenBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->0.46}],
  
  Cell[StyleData["2ColumnEvenBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnEvenBox", "SlideShow"]],
  
  Cell[StyleData["2ColumnEvenBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnSmallBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1.5,
    ColumnWidths->0.35,
    ColumnAlignments->{Right, Left}}],
  
  Cell[StyleData["2ColumnSmallBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnSmallBox", "SlideShow"]],
  
  Cell[StyleData["2ColumnSmallBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["3ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->0.32}],
  
  Cell[StyleData["3ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["3ColumnBox", "SlideShow"]],
  
  Cell[StyleData["3ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["3ColumnSmallBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnSpacings->1.5,
    ColumnWidths->0.24,
    ColumnAlignments->{Right, Center, Left}}],
  
  Cell[StyleData["3ColumnSmallBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["3ColumnSmallBox", "SlideShow"]],
  
  Cell[StyleData["3ColumnSmallBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["4ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    SingleLetterItalics->False,
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->{0.13, 0.35, 0.13, 0.35}}],
  
  Cell[StyleData["4ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["4ColumnBox", "SlideShow"]],
  
  Cell[StyleData["4ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["5ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->0.202}],
  
  Cell[StyleData["5ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["5ColumnBox", "SlideShow"]],
  
  Cell[StyleData["5ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["6ColumnBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxFrame->0.5,
    BoxMargins->True},
    GridBoxOptions->{ColumnWidths->{0.12, 0.22, 0.12, 0.12, 0.22, 0.12}}],
  
  Cell[StyleData["6ColumnBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["6ColumnBox", "SlideShow"]],
  
  Cell[StyleData["6ColumnBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["FramedBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["FramedBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["FramedBox", "SlideShow"]],
  
  Cell[StyleData["FramedBox", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.4, 0.6},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox3Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.35, 0.2, 0.45},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox3Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox3Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox3Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox4Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.15, 0.35, 0.15, 0.35},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox4Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox4Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox4Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox5Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->0.2,
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox5Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox5Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox5Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["DefinitionBox6Col"],
    CellFrame->0.5,
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakWithin->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.13, 0.24, 0.13, 0.13, 0.24, 0.13},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["DefinitionBox6Col", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["DefinitionBox6Col", "SlideShow"]],
  
  Cell[StyleData["DefinitionBox6Col", "Printout"],
    CellMargins->{{2, 4}, {0, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["TopBox"],
    CellFrame->{{0.5, 0.5}, {0, 0.5}},
    CellMargins->{{27, 12}, {0, 8}},
    CellHorizontalScrolling->True,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.31, 0.62},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["TopBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["TopBox", "SlideShow"]],
  
  Cell[StyleData["TopBox", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MiddleBox"],
    CellFrame->{{0.5, 0.5}, {0, 0}},
    CellMargins->{{27, 12}, {0, -7}},
    CellHorizontalScrolling->True,
    PageBreakAbove->False,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.31, 0.62},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["MiddleBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["MiddleBox", "SlideShow"]],
  
  Cell[StyleData["MiddleBox", "Printout"],
    CellMargins->{{2, 0}, {0, 2}},
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["BottomBox"],
    CellFrame->{{0.5, 0.5}, {0.5, 0}},
    CellMargins->{{27, 12}, {0, -7}},
    CellHorizontalScrolling->True,
    PageBreakAbove->False,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.31, 0.62},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["BottomBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["BottomBox", "SlideShow"]],
  
  Cell[StyleData["BottomBox", "Printout"],
    CellMargins->{{2, 0}, {0, -5}},
    FontSize->10,
    Background->GrayLevel[1],
    GridBoxOptions->{RowMinHeight->2.2}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["TopSpanBox"],
    CellFrame->{{0.5, 0.5}, {0, 0.5}},
    CellMargins->{{27, 12}, {-2, 8}},
    CellHorizontalScrolling->True,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.9, 0.03},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["TopSpanBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["TopSpanBox", "SlideShow"]],
  
  Cell[StyleData["TopSpanBox", "Printout"],
    CellMargins->{{2, 0}, {-2, 8}},
    FontSize->10,
    Background->GrayLevel[1]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["MiddleSpanBox"],
    CellFrame->{{0.5, 0.5}, {0, 0}},
    CellMargins->{{27, 12}, {0, 0}},
    CellHorizontalScrolling->True,
    PageBreakAbove->False,
    PageBreakBelow->False,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    AutoIndent->False,
    AutoSpacing->False,
    LineIndent->0,
    StyleMenuListing->None,
    FontWeight->"Plain",
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    GridBoxOptions->{RowSpacings->1.5,
    ColumnSpacings->1,
    ColumnWidths->{0.9, 0.03},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["MiddleSpanBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["MiddleSpanBox", "SlideShow"]],
  
  Cell[StyleData["MiddleSpanBox", "Printout"],
    CellMargins->{{2, 0}, {-5, 0}},
    FontSize->10,
    Background->GrayLevel[1],
    GridBoxOptions->{RowMinHeight->1.8}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Picture"],
    CellMargins->{{27, Inherited}, {4, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["Picture", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Picture", "SlideShow"]],
  
  Cell[StyleData["Picture", "Printout"],
    CellMargins->{{2, Inherited}, {4, 4}},
    Magnification->0.65]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["OpenCloseItemizedPicture"],
    CellMargins->{{88, 4}, {4, 4}},
    PrivateCellOptions->{"DefaultCellGroupOpen"->False},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["OpenCloseItemizedPicture", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["OpenCloseItemizedPicture", "SlideShow"]],
  
  Cell[StyleData["OpenCloseItemizedPicture", "Printout"],
    CellMargins->{{76, 2}, {0, 0}},
    CellElementSpacings->{"CellMinHeight"->1,
    "ClosedCellHeight"->0},
    CellOpen->False]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ItemizedPicture"],
    CellMargins->{{88, 4}, {4, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["ItemizedPicture", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ItemizedPicture", "SlideShow"]],
  
  Cell[StyleData["ItemizedPicture", "Printout"],
    CellMargins->{{77, 2}, {4, -4}},
    Magnification->0.5]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ListGraphic"],
    CellMargins->{{88, 4}, {4, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["ListGraphic", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ListGraphic", "SlideShow"]],
  
  Cell[StyleData["ListGraphic", "Printout"],
    CellMargins->{{77, 2}, {4, -4}},
    Magnification->0.5]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["ListNoteBox"],
    CellFrame->0.5,
    CellMargins->{{88, 12}, {8, 8}},
    CellHorizontalScrolling->True,
    CellFrameColor->RGBColor[0.74902, 0.694118, 0.552941],
    LineIndent->0,
    StyleMenuListing->None,
    Background->RGBColor[0.964706, 0.929412, 0.839216],
    FrameBoxOptions->{BoxMargins->{{1, 1}, {1.5, 1.5}}},
    GridBoxOptions->{ColumnSpacings->1}],
  
  Cell[StyleData["ListNoteBox", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["ListNoteBox", "SlideShow"]],
  
  Cell[StyleData["ListNoteBox", "Printout"],
    CellMargins->{{77, 4}, {6, 2}},
    FontSize->10,
    Background->GrayLevel[0.900008]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["PictureGroup"],
    CellMargins->{{41, 4}, {0, 4}},
    CellGroupingRules->"GraphicsGrouping",
    CellHorizontalScrolling->True,
    StyleMenuListing->None],
  
  Cell[StyleData["PictureGroup", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["PictureGroup", "SlideShow"]],
  
  Cell[StyleData["PictureGroup", "Printout"],
    CellMargins->{{76, 2}, {0, 0}},
    CellElementSpacings->{"CellMinHeight"->1,
    "ClosedCellHeight"->0},
    CellOpen->False]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["Sound"],
    ShowCellBracket->True,
    CellMargins->{{27, Inherited}, {0, 8}},
    StyleMenuListing->None],
  
  Cell[StyleData["Sound", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["Sound", "SlideShow"]],
  
  Cell[StyleData["Sound", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->10]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Tables", "Subsection"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnTable"],
    CellMargins->{{35, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    LineIndent->0,
    StyleMenuListing->None,
    GridBoxOptions->{ColumnWidths->{0.34, 0.64},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["2ColumnTable", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnTable", "SlideShow"]],
  
  Cell[StyleData["2ColumnTable", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["2ColumnEvenTable"],
    CellMargins->{{35, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    LineIndent->0,
    StyleMenuListing->None,
    GridBoxOptions->{ColumnWidths->0.49,
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["2ColumnEvenTable", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["2ColumnEvenTable", "SlideShow"]],
  
  Cell[StyleData["2ColumnEvenTable", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["3ColumnTable"],
    CellMargins->{{35, 4}, {0, 8}},
    CellHorizontalScrolling->True,
    LineIndent->0,
    StyleMenuListing->None,
    GridBoxOptions->{ColumnWidths->{0.28, 0.28, 0.43},
    ColumnAlignments->{Left}}],
  
  Cell[StyleData["3ColumnTable", "Presentation"],
    FontSize->18],
  
  Cell[StyleData["3ColumnTable", "SlideShow"]],
  
  Cell[StyleData["3ColumnTable", "Printout"],
    CellMargins->{{2, 0}, {0, 8}},
    FontSize->9]
  }, Closed]]
  }, Closed]]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell["Slide Show Styles", "Section"],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideShowNavigationBar"],
    Editable->False,
    CellFrame->True,
    CellMargins->{{0, 0}, {3, 3}},
    CellElementSpacings->{"CellMinHeight"->0.8125},
    CellGroupingRules->{"SectionGrouping", 30},
    CellFrameMargins->False,
    CellFrameColor->GrayLevel[1],
    CellFrameLabelMargins->False,
    TextAlignment->Center,
    CounterIncrements->"SlideShowNavigationBar",
    StyleMenuListing->None,
    FontSize->10,
    Background->GrayLevel[0.8],
    Magnification->1,
    GridBoxOptions->{GridBaseline->Center,
    RowSpacings->0,
    ColumnSpacings->0,
    ColumnWidths->{3.5, 3.5, 3.5, 3.5, 13, 5, 4},
    RowAlignments->Baseline,
    ColumnAlignments->{
      Center, Center, Center, Center, Center, Center, Right, Center}}],
  
  Cell[StyleData["SlideShowNavigationBar", "Presentation"]],
  
  Cell[StyleData["SlideShowNavigationBar", "SlideShow"],
    Deletable->False,
    ShowCellBracket->False,
    CellMargins->{{-1, -1}, {-1, -1}},
    PageBreakAbove->True,
    CellFrameMargins->{{1, 1}, {0, 0}}],
  
  Cell[StyleData["SlideShowNavigationBar", "Printout"],
    CellMargins->{{18, 4}, {4, 4}},
    LineSpacing->{1, 3},
    FontSize->10]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideShowSection"],
    CellFrame->{{0, 0}, {0, 0.5}},
    CellMargins->{{0, 0}, {10, 0}},
    CellGroupingRules->{"SectionGrouping", 40},
    PageBreakBelow->False,
    CellFrameMargins->{{12, 4}, {6, 12}},
    InputAutoReplacements->{"TeX"->StyleBox[ 
            RowBox[ {"T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "LaTeX"->StyleBox[ 
            RowBox[ {"L", 
              StyleBox[ 
                AdjustmentBox[ 
                "A", BoxMargins -> {{-.35999999999999999, \
-.10000000000000001}, {0, 0}}, BoxBaselineShift -> -.20000000000000001], 
                FontSize -> Smaller], "T", 
              AdjustmentBox[ 
              "E", BoxMargins -> {{-.074999999999999997, \
-.085000000000000006}, {0, 0}}, BoxBaselineShift -> .5], "X"}]], 
        "mma"->"Mathematica", "Mma"->"Mathematica", "MMA"->"Mathematica", 
        "gridMathematica"->FormBox[ 
            RowBox[ {"grid", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], "webMathematica"->FormBox[ 
            RowBox[ {"web", 
              AdjustmentBox[ 
                StyleBox[ "Mathematica", FontSlant -> "Italic"], 
                BoxMargins -> {{-.17499999999999999, 0}, {0, 0}}]}], 
            TextForm], Inherited},
    CounterIncrements->"Section",
    CounterAssignments->{{"Subsection", 0}, {"Subsubsection", 0}},
    StyleMenuListing->None,
    FontFamily->"Helvetica",
    FontSize->18,
    FontWeight->"Plain",
    FontColor->GrayLevel[1],
    Background->RGBColor[0.408011, 0.440726, 0.8]],
  
  Cell[StyleData["SlideShowSection", "Presentation"],
    CellFrameMargins->{{20, 10}, {10, 18}},
    FontSize->27],
  
  Cell[StyleData["SlideShowSection", "SlideShow"],
    ShowCellBracket->False,
    PageBreakAbove->True],
  
  Cell[StyleData["SlideShowSection", "Printout"],
    CellMargins->{{18, 30}, {0, 30}},
    CellFrameMargins->5,
    FontSize->14]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideHyperlink"],
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontSize->26,
    FontColor->GrayLevel[0.400015],
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookLocate[ #2]}]&),
    Active->True,
    ButtonMinHeight->0.85,
    ButtonMargins->0.5,
    ButtonNote->None}],
  
  Cell[StyleData["SlideHyperlink", "Presentation"],
    CellMargins->{{14, 10}, {6, 12}},
    FontSize->36],
  
  Cell[StyleData["SlideHyperlink", "SlideShow"]],
  
  Cell[StyleData["SlideHyperlink", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideTOCLink"],
    CellMargins->{{24, Inherited}, {Inherited, Inherited}},
    StyleMenuListing->None,
    ButtonStyleMenuListing->Automatic,
    FontFamily->"Helvetica",
    ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[ {
        FrontEnd`NotebookLocate[ #2]}]&),
    Active->True,
    ButtonMargins->1.5,
    ButtonNote->ButtonData}],
  
  Cell[StyleData["SlideTOCLink", "Presentation"],
    CellMargins->{{35, 10}, {8, 8}},
    FontSize->18],
  
  Cell[StyleData["SlideTOCLink", "SlideShow"]],
  
  Cell[StyleData["SlideTOCLink", "Printout"],
    FontColor->GrayLevel[0],
    FontVariations->{"Underline"->False}]
  }, Closed]],
  
  Cell[CellGroupData[{
  
  Cell[StyleData["SlideTOC"],
    CellDingbat->"\[Bullet]",
    CellMargins->{{18, Inherited}, {Inherited, Inherited}},
    StyleMenuListing->None,
    FontFamily->"Helvetica"],
  
  Cell[StyleData["SlideTOC", "Presentation"],
    CellMargins->{{25, 10}, {10, 5}},
    FontSize->18],
  
  Cell[StyleData["SlideTOC", "SlideShow"],
    FontSize->14],
  
  Cell[StyleData["SlideTOC", "Printout"],
    FontSize->10,
    FontColor->GrayLevel[0]]
  }, Closed]]
  }, Closed]]
  }, Open  ]],
  
  Cell[CellGroupData[{
  
  Cell["Notation Package Styles", "Section",
    CellTags->"NotationPackage"],
  
  Cell["\<\
The cells below define certain styles needed by the Notation package. These \
styles serve to make visible otherwise invisible tagboxes.\
\>", "Text",
    CellTags->"NotationPackage"],
  
  Cell[StyleData["NotationTemplateStyle"],
    StyleMenuListing->None,
    Background->RGBColor[1, 1, 0.850004],
    TagBoxOptions->{SyntaxForm->"symbol"},
    CellTags->"NotationPackage"],
  
  Cell[StyleData["NotationPatternWrapperStyle"],
    StyleMenuListing->None,
    Background->RGBColor[1, 0.900008, 0.979995],
    TagBoxOptions->{SyntaxForm->"symbol"},
    CellTags->"NotationPackage"],
  
  Cell[StyleData["NotationMadeBoxesWrapperStyle"],
    StyleMenuListing->None,
    Background->RGBColor[0.900008, 0.889998, 1],
    TagBoxOptions->{SyntaxForm->"symbol"},
    CellTags->"NotationPackage"]
  }, Closed]]
  }]
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 48, 0, 33, "Text"],
Cell[1805, 53, 89, 1, 30, "Input"],

Cell[CellGroupData[{
Cell[1919, 58, 43, 1, 30, "Input"],
Cell[1965, 61, 225, 6, 42, "Print"]
}, Open  ]],
Cell[2205, 70, 58, 1, 30, "Input"],
Cell[2266, 73, 55, 1, 30, "Input"],
Cell[2324, 76, 682, 20, 90, "Input"],
Cell[3009, 98, 370, 11, 50, "Input"],
Cell[3382, 111, 274, 7, 33, "Text"],
Cell[3659, 120, 124, 2, 39, "Input"],

Cell[CellGroupData[{
Cell[3808, 126, 426, 7, 52, "Input"],
Cell[4237, 135, 385, 7, 56, "Output"]
}, Open  ]],
Cell[4637, 145, 428, 11, 52, "Text"],

Cell[CellGroupData[{
Cell[5090, 160, 520, 9, 52, "Input"],
Cell[5613, 171, 368, 6, 55, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


